Extraction of the $^{235}$U and $^{239}$Pu Antineutrino Spectra at Daya Bay

This Letter reports the first extraction of individual antineutrino spectra from $^{235}$U and $^{239}$Pu fission and an improved measurement of the prompt energy spectrum of reactor antineutrinos at Daya Bay. The analysis uses $3.5\times 10^6$ inverse beta-decay candidates in four near antineutrino detectors in 1958 days. The individual antineutrino spectra of the two dominant isotopes, $^{235}$U and $^{239}$Pu, are extracted using the evolution of the prompt spectrum as a function of the isotope fission fractions. In the energy window of 4--6~MeV, a 7\% (9\%) excess of events is observed for the $^{235}$U ($^{239}$Pu) spectrum compared with the normalized Huber-Mueller model prediction. The significance of discrepancy is $4.0\sigma$ for $^{235}$U spectral shape compared with the Huber-Mueller model prediction. The shape of the measured inverse beta-decay prompt energy spectrum disagrees with the prediction of the Huber-Mueller model at $5.3\sigma$. In the energy range of 4--6~MeV, a maximal local discrepancy of $6.3\sigma$ is observed.

==> anc/Corrections.txt <==
#Corrections for the reactor spectra are from: 
1.Spent nulear fuel(SNF)
2.non-equilibrium isotopes(NEQ)
3.non-linear isotopes (NL)

#Spent nuclear fuel correction in 20 data groups for 4 ADs
#                Correction (SNF/total_IBD)
#Group_No.   AD1         AD2         AD3         AD4 
1            0.00147385  0.00154182  0.00197002  0.00195769
2            0.00184055  0.00216761  0.00189264  0.0019548
3            0.0031581   0.00229955  0.0019585   0.0018623
4            0.00205487  0.00228876  0.00204549  0.0019484
5            0.00210103  0.00184992  0.00181697  0.00198315
6            0.00207569  0.00215806  0.00171126  0.00173703
7            0.0020289   0.00182612  0.00182577  0.00184652
8            0.0016165   0.00130938  0.00186506  0.00194142
9            0.00146092  0.00159313  0.00165698  0.00177118
10           0.00186276  0.00159229  0.00185955  0.00198786
11           0.00140695  0.00151863  0.0017958   0.00180735
12           0.00138466  0.00128217  0.00171817  0.00178304
13           0.0014634   0.00145662  0.00196107  0.00170404
14           0.00187664  0.00156216  0.00221259  0.00208926
15           0.00142957  0.00141636  0.0020331   0.00203587
16           0.00142413  0.00148537  0.00186633  0.00190784
17           0.00214562  0.00208532  0.00193072  0.00168694
18           0.00184769  0.00153303  0.00165184  0.0018996
19           0.00151399  0.00143966  0.00200485  0.00202901
20           0.00196787  0.00206023  0.00199652  0.00187214



#non-equilibrium isotopes correction in 20 data groups for 4 ADs
#            Correction (NEQ/total_IBD)
#Group_No.   AD1         AD2         AD3         AD4 
1            0.0071513   0.00714946  0.00684337  0.00683285
2            0.00715434  0.00715962  0.00684425  0.00687229
3            0.00714544  0.00714814  0.0069277   0.0069373
4            0.00712152  0.00714771  0.00688341  0.0069265
5            0.00714402  0.00714899  0.00691759  0.00690052
6            0.0071249   0.00713649  0.00692171  0.00694087
7            0.00713101  0.00715021  0.00692563  0.00692661
8            0.0071559   0.00715396  0.00695335  0.0069202
9            0.0071181   0.00713486  0.00692381  0.00698238
10           0.00712939  0.00712834  0.00698224  0.00695781
11           0.00714616  0.00715363  0.00697993  0.00697248
12           0.00713549  0.00714445  0.00697397  0.00700898
13           0.00713989  0.00713172  0.00694921  0.00700353
14           0.00710025  0.00710998  0.00694346  0.00699005
15           0.00711885  0.00712858  0.00692213  0.00698747
16           0.00711904  0.00710156  0.00694826  0.00696182
17           0.00708326  0.00710126  0.00689425  0.00694116
18           0.00709792  0.00709773  0.00686178  0.00681163
19           0.00707135  0.00707028  0.0069123   0.00693666
20           0.00705845  0.00705604  0.00686257  0.00687226


#non-linear isotopes correction in 20 data groups for 4 ADs
#            Correction (NL/total_IBD)
#Group_No.   AD1          AD2          AD3          AD4 
1            0.000473643  0.000468457  0.000538703  0.00053065
2            0.000496762  0.00049871   0.000555568  0.000571286
3            0.000509368  0.000525751  0.000616284  0.000618141
4            0.000546243  0.000553971  0.000610997  0.000631795
5            0.00058163   0.000586177  0.000628069  0.000633159
6            0.000602654  0.000602572  0.000651917  0.000647192
7            0.000617917  0.000612262  0.000677162  0.000678972
8            0.000618975  0.000623236  0.000671315  0.00064686
9            0.000646431  0.000644948  0.000682409  0.000724042
10           0.000658639  0.00065789   0.000702989  0.000670179
11           0.000652314  0.000654532  0.000681623  0.000711317
12           0.000674704  0.000664517  0.000704471  0.000687981
13           0.000675136  0.000693384  0.000706418  0.000735239
14           0.000673704  0.000689457  0.000716115  0.000737379
15           0.000712225  0.000716231  0.000693249  0.000726829
16           0.000700712  0.000689183  0.000738784  0.000743005
17           0.000694361  0.000734785  0.000744705  0.00075772
18           0.000748769  0.000752283  0.000743624  0.000718198
19           0.000780137  0.00076527   0.000771666  0.000769751
20           0.000788099  0.000801789  0.000780225  0.000782535


==> anc/DecomposedSpectra.txt <==
#Energy Bin Center (MeV):0.85, 1.125, 1.375, 1.625, 1.875, 2.125, 2.375, 2.625, 2.875, 3.125, 3.375, 3.625, 3.875, 4.125, 4.375, 4.625, 4.875, 5.125, 5.375, 5.625, 5.875, 6.125, 6.375, 6.625, 6.875, 7.5
#Energy Bin Edges (MeV):0.7, 1, 1.25, 1.5, 1.75, 2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5, 4.75, 5, 5.25, 5.5, 5.75, 6, 6.25, 6.5, 6.75, 7, 8

#Decomposed Spectra of U-235 and Pu-239:
#1~26 bins:U-235, 27~52 bins:Pu-239
#Bin_No. Energy(MeV) Spectra(cm^2/fission/MeV)
1        0.850       9.36517e-45 
2        1.125       3.62175e-44 
3        1.375       6.70406e-44 
4        1.625       9.53973e-44 
5        1.875       1.25013e-43 
6        2.125       1.49698e-43 
7        2.375       1.63943e-43 
8        2.625       1.7348e-43  
9        2.875       1.82249e-43 
10       3.125       1.77798e-43 
11       3.375       1.60209e-43 
12       3.625       1.54252e-43 
13       3.875       1.48389e-43 
14       4.125       1.32819e-43 
15       4.375       1.17919e-43 
16       4.625       1.07787e-43 
17       4.875       9.43126e-44 
18       5.125       8.06597e-44 
19       5.375       7.07526e-44 
20       5.625       5.66431e-44 
21       5.875       4.06835e-44 
22       6.125       3.50437e-44 
23       6.375       2.16383e-44 
24       6.625       1.66499e-44 
25       6.875       8.66151e-45 
26       7.500       3.1193e-45  
27       0.850       4.11419e-45
28       1.125       3.09787e-44
29       1.375       6.30715e-44
30       1.625       9.05219e-44
31       1.875       1.06996e-43
32       2.125       1.17813e-43
33       2.375       1.37253e-43
34       2.625       1.43297e-43
35       2.875       1.29139e-43
36       3.125       1.29296e-43
37       3.375       1.36707e-43
38       3.625       1.08277e-43
39       3.875       7.69479e-44
40       4.125       7.58105e-44
41       4.375       7.73739e-44
42       4.625       6.83674e-44
43       4.875       5.95512e-44
44       5.125       4.87501e-44
45       5.375       3.12673e-44
46       5.625       2.24482e-44
47       5.875       2.51564e-44
48       6.125       1.13296e-44
49       6.375       1.3593e-44
50       6.625       6.19905e-45
51       6.875       8.31523e-45
52       7.500       1.05646e-45


#Covariance matrix of decomposed spectra of U-235 and Pu-239
#1~26 bins:U-235, 27~52 bins:Pu-239 
#unit of the elements: (cm^2/fission/MeV)^2

2.00274e-90 7.06595e-91 9.59008e-91 8.21326e-91 7.52145e-91 7.40776e-91 9.0179e-91 7.16205e-91 6.57791e-91 6.57027e-91 4.24628e-91 7.78629e-91 4.38949e-91 3.84666e-91 4.23515e-91 2.5684e-91 3.30296e-91 1.90158e-91 8.7892e-92 1.56902e-91 8.79877e-92 1.47416e-91 5.77895e-93 2.33214e-92 8.15557e-93 -7.01733e-93 -2.23476e-90 7.61156e-91 7.52044e-91 6.12437e-91 9.22245e-91 8.6775e-91 6.82172e-91 8.5133e-91 6.91732e-91 7.2932e-91 7.37528e-91 4.64484e-91 5.55596e-91 5.57938e-91 4.61795e-91 3.98219e-91 3.19118e-91 2.60065e-91 2.84473e-91 1.99463e-91 1.31218e-91 5.84276e-92 7.74832e-92 6.77146e-92 4.90354e-92 1.40096e-92 
7.06595e-91 8.69578e-90 2.42686e-90 2.27785e-90 2.81648e-90 2.91121e-90 2.42748e-90 2.5885e-90 2.34732e-90 2.43897e-90 2.37187e-90 1.68417e-90 1.95563e-90 1.96442e-90 1.60725e-90 1.48883e-90 1.1629e-90 1.12486e-90 1.05761e-90 8.12408e-91 5.64124e-91 3.29549e-91 3.08027e-91 2.47375e-91 1.68665e-91 7.3112e-92 4.76682e-91 -6.34822e-90 2.62544e-90 2.50499e-90 2.4227e-90 2.3172e-90 2.83235e-90 2.7941e-90 2.69935e-90 2.71699e-90 2.55192e-90 2.77409e-90 2.22486e-90 2.03951e-90 2.06342e-90 1.65714e-90 1.45388e-90 1.10698e-90 8.09816e-91 8.32792e-91 7.11374e-91 6.0064e-91 3.3306e-91 2.54347e-91 1.72498e-91 8.95035e-92 
9.59008e-91 2.42686e-90 1.2965e-89 4.32473e-90 4.28888e-90 4.44641e-90 5.29329e-90 4.75867e-90 4.84499e-90 4.76528e-90 4.00151e-90 5.26395e-90 3.971e-90 3.47939e-90 3.56974e-90 2.81714e-90 2.69015e-90 2.05907e-90 1.49422e-90 1.58386e-90 1.25678e-90 1.29153e-90 5.61501e-91 4.62695e-91 2.69501e-91 5.71901e-92 3.907e-91 2.53277e-90 -1.06026e-89 3.26839e-90 4.65218e-90 4.88056e-90 4.67085e-90 5.35454e-90 5.06729e-90 5.23581e-90 5.52973e-90 4.314e-90 4.30426e-90 4.1277e-90 3.65659e-90 3.20568e-90 2.64386e-90 2.31782e-90 2.06763e-90 1.51934e-90 1.3166e-90 7.35592e-91 7.80815e-91 5.57246e-91 4.91338e-91 1.04041e-91 
8.21326e-91 2.27785e-90 4.32473e-90 1.86997e-89 5.6763e-90 6.34512e-90 7.67884e-90 7.3549e-90 7.65815e-90 7.59147e-90 6.62612e-90 7.9762e-90 6.40987e-90 5.59348e-90 5.50596e-90 4.44165e-90 4.16576e-90 3.29891e-90 2.49867e-90 2.47524e-90 1.98124e-90 1.91745e-90 9.65308e-91 7.67022e-91 4.59155e-91 1.2282e-91 3.66843e-91 2.47344e-90 3.27016e-90 -1.3992e-89 6.19198e-90 6.99778e-90 7.31975e-90 8.15595e-90 7.9718e-90 8.18536e-90 8.64359e-90 7.02156e-90 6.66776e-90 6.29259e-90 5.6329e-90 4.86836e-90 4.10064e-90 3.54658e-90 3.03204e-90 2.25579e-90 2.02305e-90 1.16688e-90 1.197e-90 8.37727e-91 7.65389e-91 1.66016e-91 
7.52145e-91 2.81648e-90 4.28888e-90 5.6763e-90 2.5939e-89 9.14983e-90 8.9831e-90 1.00158e-89 1.0023e-89 1.02148e-89 9.9401e-90 8.12387e-90 8.58031e-90 8.02804e-90 6.79981e-90 6.09823e-90 5.03043e-90 4.61901e-90 4.13161e-90 3.27099e-90 2.49795e-90 1.71031e-90 1.44673e-90 1.09182e-90 7.31764e-91 3.04781e-91 7.61349e-91 2.34009e-90 4.90121e-90 6.37467e-90 -1.39932e-89 8.53551e-90 1.05478e-89 1.08526e-89 1.09738e-89 1.11242e-89 1.11399e-89 1.0528e-89 9.00844e-90 8.25744e-90 7.80359e-90 6.49532e-90 5.65785e-90 4.64072e-90 3.5648e-90 3.11231e-90 2.7828e-90 2.00075e-90 1.50171e-90 1.06791e-90 8.7176e-91 3.27053e-91 
7.40776e-91 2.91121e-90 4.44641e-90 6.34512e-90 9.14983e-90 3.38367e-89 1.08529e-89 1.24042e-89 1.24926e-89 1.28119e-89 1.25559e-89 9.97584e-90 1.08111e-89 1.01247e-89 8.44914e-90 7.63836e-90 6.26492e-90 5.83326e-90 5.25736e-90 4.12172e-90 3.1256e-90 2.09376e-90 1.82857e-90 1.38121e-90 9.17174e-91 4.00978e-91 8.83336e-91 2.44554e-90 5.61693e-90 7.65141e-90 8.93885e-90 -1.23159e-89 1.31615e-89 1.34908e-89 1.3664e-89 1.38445e-89 1.39724e-89 1.30349e-89 1.11929e-89 1.0217e-89 9.65953e-90 8.04111e-90 6.97936e-90 5.70622e-90 4.34845e-90 3.76898e-90 3.40719e-90 2.39714e-90 1.84215e-90 1.29828e-90 1.08792e-90 4.24356e-91 
9.0179e-91 2.42748e-90 5.29329e-90 7.67884e-90 8.9831e-90 1.08529e-89 4.04484e-89 1.34954e-89 1.43557e-89 1.42988e-89 1.28826e-89 1.45498e-89 1.21703e-89 1.06454e-89 1.01229e-89 8.27809e-90 7.6987e-90 6.19076e-90 4.84716e-90 4.52298e-90 3.62479e-90 3.3407e-90 1.84855e-90 1.44771e-90 8.98011e-91 2.52878e-91 5.30144e-91 3.0707e-90 4.70527e-90 7.25283e-90 1.05981e-89 1.25828e-89 -9.58044e-90 1.52651e-89 1.52353e-89 1.55574e-89 1.60748e-89 1.39125e-89 1.26296e-89 1.17007e-89 1.06506e-89 8.99458e-90 7.76828e-90 6.60057e-90 5.44007e-90 4.23066e-90 3.78958e-90 2.39101e-90 2.20973e-90 1.54432e-90 1.37573e-90 2.98451e-91 
7.16205e-91 2.5885e-90 4.75867e-90 7.3549e-90 1.00158e-89 1.24042e-89 1.34954e-89 4.48268e-89 1.53711e-89 1.56446e-89 1.48765e-89 1.36711e-89 1.33175e-89 1.21053e-89 1.0649e-89 9.22642e-90 7.95378e-90 6.99599e-90 5.95844e-90 5.00365e-90 3.88583e-90 2.99066e-90 2.16433e-90 1.64155e-90 1.06286e-90 4.06194e-91 7.96618e-91 2.74768e-90 5.66296e-90 8.4776e-90 1.09898e-89 1.31753e-89 1.57967e-89 -6.86099e-90 1.67297e-89 1.70046e-89 1.74774e-89 1.56271e-89 1.3763e-89 1.26565e-89 1.17066e-89 9.83892e-90 8.51242e-90 7.08495e-90 5.59007e-90 4.5646e-90 4.13929e-90 2.73449e-90 2.30976e-90 1.62449e-90 1.41438e-90 4.4764e-91 
6.57791e-91 2.34732e-90 4.84499e-90 7.65815e-90 1.0023e-89 1.24926e-89 1.43557e-89 1.53711e-89 4.75281e-89 1.63718e-89 1.53821e-89 1.51606e-89 1.40718e-89 1.26113e-89 1.13566e-89 9.67999e-90 8.55698e-90 7.30119e-90 6.08554e-90 5.24731e-90 4.11805e-90 3.37564e-90 2.22695e-90 1.71046e-90 1.0868e-90 3.78734e-91 6.75746e-91 2.81218e-90 5.41822e-90 8.49236e-90 1.15848e-89 1.39624e-89 1.63512e-89 1.7357e-89 -4.53303e-90 1.78657e-89 1.84091e-89 1.6264e-89 1.45466e-89 1.33783e-89 1.22867e-89 1.03663e-89 8.95587e-90 7.51647e-90 6.03182e-90 4.81981e-90 4.34631e-90 2.81819e-90 2.46499e-90 1.72351e-90 1.50857e-90 4.19747e-91 
6.57027e-91 2.43897e-90 4.76528e-90 7.59147e-90 1.02148e-89 1.28119e-89 1.42988e-89 1.56446e-89 1.63718e-89 4.80686e-89 1.58068e-89 1.49672e-89 1.43361e-89 1.29209e-89 1.14769e-89 9.88987e-90 8.61571e-90 7.50444e-90 6.32671e-90 5.39327e-90 4.18854e-90 3.32475e-90 2.29466e-90 1.75656e-90 1.11709e-90 4.14867e-91 7.58107e-91 2.81019e-90 5.71521e-90 8.78822e-90 1.17377e-89 1.41315e-89 1.68234e-89 1.76762e-89 1.79307e-89 -2.36584e-90 1.88255e-89 1.66772e-89 1.48073e-89 1.36284e-89 1.25618e-89 1.0578e-89 9.12472e-90 7.60846e-90 6.03229e-90 4.85517e-90 4.42372e-90 2.85977e-90 2.4788e-90 1.73233e-90 1.53209e-90 4.62871e-91 
4.24628e-91 2.37187e-90 4.00151e-90 6.62612e-90 9.9401e-90 1.25559e-89 1.28826e-89 1.48765e-89 1.53821e-89 1.58068e-89 4.56653e-89 1.2754e-89 1.36165e-89 1.26228e-89 1.06066e-89 9.54285e-90 7.89594e-90 7.2519e-90 6.49528e-90 5.07744e-90 3.90784e-90 2.63956e-90 2.26827e-90 1.70962e-90 1.14446e-90 4.8203e-91 8.3741e-91 2.31298e-90 5.84435e-90 8.81784e-90 1.08236e-89 1.31781e-89 1.62029e-89 1.69202e-89 1.72866e-89 1.75463e-89 -9.76574e-91 1.62797e-89 1.43306e-89 1.31462e-89 1.22372e-89 1.02242e-89 8.83085e-90 7.36614e-90 5.68753e-90 4.81335e-90 4.3476e-90 2.94548e-90 2.39395e-90 1.66912e-90 1.39896e-90 5.25486e-91 
7.78629e-91 1.68417e-90 5.26395e-90 7.9762e-90 8.12387e-90 9.97584e-90 1.45498e-89 1.36711e-89 1.51606e-89 1.49672e-89 1.2754e-89 4.46151e-89 1.30177e-89 1.08656e-89 1.12207e-89 8.6536e-90 8.62465e-90 6.41965e-90 4.50432e-90 4.83365e-90 3.9731e-90 4.2482e-90 1.84054e-90 1.47907e-90 8.5321e-91 1.30122e-91 2.24669e-91 3.22621e-90 3.82747e-90 6.74271e-90 1.14011e-89 1.36416e-89 1.46317e-89 1.6162e-89 1.62278e-89 1.6566e-89 1.74389e-89 -2.77034e-90 1.36164e-89 1.26356e-89 1.13346e-89 9.64509e-90 8.34517e-90 7.12604e-90 6.05249e-90 4.43014e-90 4.01471e-90 2.38557e-90 2.39172e-90 1.67024e-90 1.56643e-90 1.89486e-91 
4.38949e-91 1.95563e-90 3.971e-90 6.40987e-90 8.58031e-90 1.08111e-89 1.21703e-89 1.33175e-89 1.40718e-89 1.43361e-89 1.36165e-89 1.30177e-89 3.63388e-89 1.12207e-89 1.00004e-89 8.62874e-90 7.51437e-90 6.53389e-90 5.51491e-90 4.7119e-90 3.66134e-90 2.93068e-90 1.99078e-90 1.5294e-90 9.61509e-91 3.51814e-91 5.97207e-91 2.38515e-90 4.84924e-90 7.53356e-90 1.01988e-89 1.23105e-89 1.45888e-89 1.53515e-89 1.56926e-89 1.58908e-89 1.64764e-89 1.45441e-89 -2.89653e-90 1.2019e-89 1.10204e-89 9.3389e-90 8.02414e-90 6.7097e-90 5.37413e-90 4.27688e-90 3.87837e-90 2.49229e-90 2.17436e-90 1.52207e-90 1.33677e-90 3.9682e-91 
3.84666e-91 1.96442e-90 3.47939e-90 5.59348e-90 8.02804e-90 1.01247e-89 1.06454e-89 1.21053e-89 1.26113e-89 1.29209e-89 1.26228e-89 1.08656e-89 1.12207e-89 3.12829e-89 8.85305e-90 7.85322e-90 6.59802e-90 5.97274e-90 5.24095e-90 4.25059e-90 3.2678e-90 2.36252e-90 1.84218e-90 1.40011e-90 9.05819e-91 3.70356e-91 6.54614e-91 2.09772e-90 4.79615e-90 7.17706e-90 9.11938e-90 1.09833e-89 1.33457e-89 1.39122e-89 1.42276e-89 1.44327e-89 1.48618e-89 1.33093e-89 1.18622e-89 -4.85661e-90 1.00427e-89 8.47662e-90 7.27891e-90 6.0484e-90 4.75097e-90 3.89994e-90 3.52895e-90 2.33186e-90 1.9493e-90 1.366e-90 1.17174e-90 4.10567e-91 
4.23515e-91 1.60725e-90 3.56974e-90 5.50596e-90 6.79981e-90 8.44914e-90 1.01229e-89 1.0649e-89 1.13566e-89 1.14769e-89 1.06066e-89 1.12207e-89 1.00004e-89 8.85305e-90 2.63758e-89 6.88262e-90 6.18735e-90 5.17768e-90 4.16742e-90 3.78243e-90 2.99311e-90 2.60145e-90 1.5591e-90 1.20209e-90 7.43135e-91 2.34624e-91 4.15844e-91 2.20249e-90 3.8266e-90 5.97568e-90 8.48134e-90 1.0164e-89 1.17073e-89 1.2458e-89 1.26783e-89 1.28987e-89 1.34541e-89 1.17216e-89 1.06217e-89 9.78296e-90 -6.41017e-90 7.58545e-90 6.51731e-90 5.48776e-90 4.47832e-90 3.4743e-90 3.14791e-90 1.98153e-90 1.79164e-90 1.25987e-90 1.12299e-90 2.8116e-91 
2.5684e-91 1.48883e-90 2.81714e-90 4.44165e-90 6.09823e-90 7.63836e-90 8.27809e-90 9.22642e-90 9.67999e-90 9.88987e-90 9.54285e-90 8.6536e-90 8.62874e-90 7.85322e-90 6.88262e-90 2.47915e-89 5.14971e-90 4.58423e-90 3.94804e-90 3.28849e-90 2.54688e-90 1.94159e-90 1.40643e-90 1.07095e-90 6.81143e-91 2.63919e-91 4.3368e-91 1.67886e-90 3.61174e-90 5.4256e-90 7.06016e-90 8.46542e-90 1.01141e-89 1.06034e-89 1.08277e-89 1.0983e-89 1.13851e-89 1.00802e-89 9.02402e-90 8.28611e-90 7.64714e-90 -3.33646e-90 5.55041e-90 4.64499e-90 3.67342e-90 2.96097e-90 2.69664e-90 1.74097e-90 1.5009e-90 1.04546e-90 9.13056e-91 2.93615e-91 
3.30296e-91 1.1629e-90 2.69015e-90 4.16576e-90 5.03043e-90 6.26492e-90 7.6987e-90 7.95378e-90 8.55698e-90 8.61571e-90 7.89594e-90 8.62465e-90 7.51437e-90 6.59802e-90 6.18735e-90 5.14971e-90 1.9951e-89 3.87945e-90 3.09903e-90 2.8418e-90 2.24718e-90 2.01721e-90 1.14945e-90 9.00951e-91 5.456e-91 1.63559e-91 2.77569e-91 1.63446e-90 2.76167e-90 4.39024e-90 6.35638e-90 7.60213e-90 8.69388e-90 9.314e-90 9.43131e-90 9.58237e-90 9.99029e-90 8.69918e-90 7.86379e-90 7.24443e-90 6.62013e-90 5.61651e-90 -5.1397e-90 4.06598e-90 3.3083e-90 2.55836e-90 2.32851e-90 1.45215e-90 1.33363e-90 9.25649e-91 8.37748e-91 1.92932e-91 
1.90158e-91 1.12486e-90 2.05907e-90 3.29891e-90 4.61901e-90 5.83326e-90 6.19076e-90 6.99599e-90 7.30119e-90 7.50444e-90 7.2519e-90 6.41965e-90 6.53389e-90 5.97274e-90 5.17768e-90 4.58423e-90 3.87945e-90 1.55963e-89 3.042e-90 2.52458e-90 1.93713e-90 1.45716e-90 1.07475e-90 8.23152e-91 5.17028e-91 2.11149e-91 3.48141e-91 1.2317e-90 2.78771e-90 4.16658e-90 5.35584e-90 6.40034e-90 7.789e-90 8.08657e-90 8.24243e-90 8.35382e-90 8.67581e-90 7.72637e-90 6.84181e-90 6.25272e-90 5.82116e-90 4.9173e-90 4.21022e-90 -6.0086e-90 2.71264e-90 2.20111e-90 2.03198e-90 1.31062e-90 1.12284e-90 7.76915e-91 6.94781e-91 2.33588e-91 
8.7892e-92 1.05761e-90 1.49422e-90 2.49867e-90 4.13161e-90 5.25736e-90 4.84716e-90 5.95844e-90 6.08554e-90 6.32671e-90 6.49528e-90 4.50432e-90 5.51491e-90 5.24095e-90 4.16742e-90 3.94804e-90 3.09903e-90 3.042e-90 1.23171e-89 2.12856e-90 1.58849e-90 9.35748e-91 9.6046e-91 7.2624e-91 4.78512e-91 2.31919e-91 3.90986e-91 8.65205e-91 2.69502e-90 3.86022e-90 4.36469e-90 5.23486e-90 6.76342e-90 6.85817e-90 7.06383e-90 7.1059e-90 7.20596e-90 6.73756e-90 5.8335e-90 5.27999e-90 5.01701e-90 4.19093e-90 3.60384e-90 2.93817e-90 -6.2953e-90 1.9159e-90 1.75089e-90 1.22317e-90 9.33028e-91 6.43919e-91 5.37098e-91 2.41156e-91 
1.56902e-91 8.12408e-91 1.58386e-90 2.47524e-90 3.27099e-90 4.12172e-90 4.52298e-90 5.00365e-90 5.24731e-90 5.39327e-90 5.07744e-90 4.83365e-90 4.7119e-90 4.25059e-90 3.78243e-90 3.28849e-90 2.8418e-90 2.52458e-90 2.12856e-90 9.04165e-90 1.42706e-90 1.15558e-90 7.69384e-91 5.95996e-91 3.59455e-91 1.42561e-91 2.29587e-91 9.7719e-91 1.98436e-90 2.9493e-90 3.9809e-90 4.70071e-90 5.62037e-90 5.83244e-90 5.93044e-90 6.00024e-90 6.32269e-90 5.48874e-90 4.9363e-90 4.51693e-90 4.1719e-90 3.55793e-90 3.02218e-90 2.49739e-90 1.98305e-90 -5.46357e-90 1.44461e-90 8.85143e-91 8.06286e-91 5.58836e-91 5.2295e-91 1.61247e-91 
8.79877e-92 5.64124e-91 1.25678e-90 1.98124e-90 2.49795e-90 3.1256e-90 3.62479e-90 3.88583e-90 4.11805e-90 4.18854e-90 3.90784e-90 3.9731e-90 3.66134e-90 3.2678e-90 2.99311e-90 2.54688e-90 2.24718e-90 1.93713e-90 1.58849e-90 1.42706e-90 6.57731e-90 9.5758e-91 6.03698e-91 4.64617e-91 2.85989e-91 1.01769e-91 1.37792e-91 7.67245e-91 1.45281e-90 2.25418e-90 3.155e-90 3.75428e-90 4.37208e-90 4.61597e-90 4.68988e-90 4.77053e-90 5.02327e-90 4.33281e-90 3.94286e-90 3.61521e-90 3.31126e-90 2.82628e-90 2.40612e-90 2.02319e-90 1.63448e-90 1.26222e-90 -4.65542e-90 7.17555e-91 6.70699e-91 4.66381e-91 4.32929e-91 1.16828e-91 
1.47416e-91 3.29549e-91 1.29153e-90 1.91745e-90 1.71031e-90 2.09376e-90 3.3407e-90 2.99066e-90 3.37564e-90 3.32475e-90 2.63956e-90 4.2482e-90 2.93068e-90 2.36252e-90 2.60145e-90 1.94159e-90 2.01721e-90 1.45716e-90 9.35748e-91 1.15558e-90 9.5758e-91 6.08253e-90 4.16109e-91 3.43462e-91 1.74917e-91 1.60429e-92 -1.23698e-92 8.06968e-91 7.85832e-91 1.42437e-90 2.72132e-90 3.17678e-90 3.28e-90 3.63027e-90 3.61332e-90 3.68293e-90 4.0251e-90 3.20117e-90 3.04869e-90 2.83191e-90 2.50975e-90 2.18449e-90 1.84953e-90 1.5835e-90 1.38655e-90 9.21658e-91 8.75159e-91 -2.85248e-90 5.38798e-91 3.70944e-91 3.90115e-91 3.00008e-92 
5.77895e-93 3.08027e-91 5.61501e-91 9.65308e-91 1.44673e-90 1.82857e-90 1.84855e-90 2.16433e-90 2.22695e-90 2.29466e-90 2.26827e-90 1.84054e-90 1.99078e-90 1.84218e-90 1.5591e-90 1.40643e-90 1.14945e-90 1.07475e-90 9.6046e-91 7.69384e-91 6.03698e-91 4.16109e-91 3.63648e-90 2.66976e-91 1.77801e-91 7.69062e-92 1.08591e-91 3.32384e-91 8.90066e-91 1.35237e-90 1.66665e-90 2.01421e-90 2.49442e-90 2.55076e-90 2.63102e-90 2.65449e-90 2.73369e-90 2.47449e-90 2.18888e-90 1.99913e-90 1.85061e-90 1.56627e-90 1.34567e-90 1.12126e-90 8.74544e-91 7.22122e-91 6.66047e-91 4.44444e-91 -2.35455e-90 2.60322e-91 2.28542e-91 8.14269e-92 
2.33214e-92 2.47375e-91 4.62695e-91 7.67022e-91 1.09182e-90 1.38121e-90 1.44771e-90 1.64155e-90 1.71046e-90 1.75656e-90 1.70962e-90 1.47907e-90 1.5294e-90 1.40011e-90 1.20209e-90 1.07095e-90 9.00951e-91 8.23152e-91 7.2624e-91 5.95996e-91 4.64617e-91 3.43462e-91 2.66976e-91 2.32361e-90 1.31203e-91 5.53013e-92 7.98735e-92 2.78213e-91 6.73961e-91 1.01964e-90 1.30601e-90 1.55986e-90 1.90179e-90 1.96602e-90 2.01077e-90 2.02341e-90 2.08794e-90 1.87635e-90 1.67348e-90 1.52534e-90 1.41661e-90 1.19558e-90 1.02429e-90 8.49354e-91 6.65678e-91 5.43703e-91 5.03566e-91 3.29211e-91 2.83013e-91 -1.92824e-90 1.76284e-91 5.89294e-92 
8.15557e-93 1.68665e-91 2.69501e-91 4.59155e-91 7.31764e-91 9.17174e-91 8.98011e-91 1.06286e-90 1.0868e-90 1.11709e-90 1.14446e-90 8.5321e-91 9.61509e-91 9.05819e-91 7.43135e-91 6.81143e-91 5.456e-91 5.17028e-91 4.78512e-91 3.59455e-91 2.85989e-91 1.74917e-91 1.77801e-91 1.31203e-91 1.41705e-90 4.04973e-92 6.78158e-92 1.62543e-91 4.8009e-91 7.18156e-91 8.22672e-91 1.00397e-90 1.2705e-90 1.30339e-90 1.35132e-90 1.36451e-90 1.35273e-90 1.31291e-90 1.13168e-90 1.02657e-90 9.64215e-91 7.9685e-91 6.98563e-91 5.8055e-91 4.42858e-91 3.95826e-91 3.54058e-91 2.62822e-91 1.95588e-91 1.38785e-91 -1.40235e-90 4.32351e-92 
-7.01733e-93 7.3112e-92 5.71901e-92 1.2282e-91 3.04781e-91 4.00978e-91 2.52878e-91 4.06194e-91 3.78734e-91 4.14867e-91 4.8203e-91 1.30122e-91 3.51814e-91 3.70356e-91 2.34624e-91 2.63919e-91 1.63559e-91 2.11149e-91 2.31919e-91 1.42561e-91 1.01769e-91 1.60429e-92 7.69062e-92 5.53013e-92 4.04973e-92 3.48215e-91 3.6007e-92 3.48452e-92 2.03902e-91 2.75797e-91 2.88557e-91 3.51344e-91 4.43144e-91 4.57988e-91 4.59224e-91 4.66938e-91 5.05157e-91 3.7465e-91 3.79552e-91 3.55445e-91 3.18104e-91 2.802e-91 2.19807e-91 1.92355e-91 1.4787e-91 1.23606e-91 1.15424e-91 6.1472e-92 6.5325e-92 4.44343e-92 3.93176e-92 1.83263e-91 
-2.23476e-90 4.76682e-91 3.907e-91 3.66843e-91 7.61349e-91 8.83336e-91 5.30144e-91 7.96618e-91 6.75746e-91 7.58107e-91 8.3741e-91 2.24669e-91 5.97207e-91 6.54614e-91 4.15844e-91 4.3368e-91 2.77569e-91 3.48141e-91 3.90986e-91 2.29587e-91 1.37792e-91 -1.23698e-92 1.08591e-91 7.98735e-92 6.78158e-92 3.6007e-92 5.12633e-90 5.96702e-91 1.34113e-90 1.60128e-90 1.54072e-90 1.72969e-90 2.31748e-90 2.17112e-90 2.27478e-90 2.22519e-90 1.94959e-90 2.30777e-90 1.78002e-90 1.5627e-90 1.50161e-90 1.20755e-90 1.10832e-90 8.20923e-91 5.82919e-91 6.1683e-91 4.89105e-91 4.90399e-91 2.18302e-91 1.7587e-91 9.11029e-92 6.25852e-92 
7.61156e-91 -6.34822e-90 2.53277e-90 2.47344e-90 2.34009e-90 2.44554e-90 3.0707e-90 2.74768e-90 2.81218e-90 2.81019e-90 2.31298e-90 3.22621e-90 2.38515e-90 2.09772e-90 2.20249e-90 1.67886e-90 1.63446e-90 1.2317e-90 8.65205e-91 9.7719e-91 7.67245e-91 8.06968e-91 3.32384e-91 2.78213e-91 1.62543e-91 3.48452e-92 5.96702e-91 2.17751e-89 4.37999e-90 5.3409e-90 7.21755e-90 7.88192e-90 7.80594e-90 8.47234e-90 8.26445e-90 8.28598e-90 8.30612e-90 6.69891e-90 6.57853e-90 6.14717e-90 5.24804e-90 4.668e-90 3.84645e-90 3.29766e-90 2.88087e-90 2.13502e-90 1.73327e-90 1.06491e-90 9.84577e-91 7.0881e-91 5.46203e-91 1.69678e-91 
7.52044e-91 2.62544e-90 -1.06026e-89 3.27016e-90 4.90121e-90 5.61693e-90 4.70527e-90 5.66296e-90 5.41822e-90 5.71521e-90 5.84435e-90 3.82747e-90 4.84924e-90 4.79615e-90 3.8266e-90 3.61174e-90 2.76167e-90 2.78771e-90 2.69502e-90 1.98436e-90 1.45281e-90 7.85832e-91 8.90066e-91 6.73961e-91 4.8009e-91 2.03902e-91 1.34113e-90 4.37999e-90 4.25282e-89 1.13588e-89 1.23609e-89 1.36234e-89 1.63945e-89 1.60971e-89 1.63171e-89 1.60651e-89 1.50259e-89 1.54847e-89 1.2643e-89 1.13063e-89 1.06748e-89 8.84635e-90 7.77823e-90 6.08583e-90 4.47767e-90 4.12677e-90 3.49232e-90 2.89655e-90 1.72561e-90 1.24117e-90 8.61177e-91 3.57683e-91 
6.12437e-91 2.50499e-90 3.26839e-90 -1.3992e-89 6.37467e-90 7.65141e-90 7.25283e-90 8.4776e-90 8.49236e-90 8.78822e-90 8.81784e-90 6.74271e-90 7.53356e-90 7.17706e-90 5.97568e-90 5.4256e-90 4.39024e-90 4.16658e-90 3.86022e-90 2.9493e-90 2.25418e-90 1.42437e-90 1.35237e-90 1.01964e-90 7.18156e-91 2.75797e-91 1.60128e-90 5.3409e-90 1.13588e-89 6.62343e-89 1.7476e-89 1.99194e-89 2.37911e-89 2.37708e-89 2.42001e-89 2.39366e-89 2.25665e-89 2.27465e-89 1.88485e-89 1.68862e-89 1.57355e-89 1.30962e-89 1.15199e-89 9.17606e-90 6.87103e-90 6.14933e-90 5.20271e-90 4.20607e-90 2.66648e-90 1.89541e-90 1.3511e-90 4.98653e-91 
9.22245e-91 2.4227e-90 4.65218e-90 6.19198e-90 -1.39932e-89 8.93885e-90 1.05981e-89 1.09898e-89 1.15848e-89 1.17377e-89 1.08236e-89 1.14011e-89 1.01988e-89 9.11938e-90 8.48134e-90 7.06016e-90 6.35638e-90 5.35584e-90 4.36469e-90 3.9809e-90 3.155e-90 2.72132e-90 1.66665e-90 1.30601e-90 8.22672e-91 2.88557e-91 1.54072e-90 7.21755e-90 1.23609e-89 1.7476e-89 9.23398e-89 2.71668e-89 2.90798e-89 3.10433e-89 3.10318e-89 3.10414e-89 3.08859e-89 2.62952e-89 2.46421e-89 2.26787e-89 1.98131e-89 1.72632e-89 1.44907e-89 1.22819e-89 1.01685e-89 7.86981e-90 6.59159e-90 4.30891e-90 3.71836e-90 2.59684e-90 2.04004e-90 6.79522e-91 
8.6775e-91 2.3172e-90 4.88056e-90 6.99778e-90 8.53551e-90 -1.23159e-89 1.25828e-89 1.31753e-89 1.39624e-89 1.41315e-89 1.31781e-89 1.36416e-89 1.23105e-89 1.09833e-89 1.0164e-89 8.46542e-90 7.60213e-90 6.40034e-90 5.23486e-90 4.70071e-90 3.75428e-90 3.17678e-90 2.01421e-90 1.55986e-90 1.00397e-90 3.51344e-91 1.72969e-90 7.88192e-90 1.36234e-89 1.99194e-89 2.71668e-89 1.17873e-88 3.44655e-89 3.71178e-89 3.73616e-89 3.7453e-89 3.72246e-89 3.16381e-89 2.98869e-89 2.75664e-89 2.38957e-89 2.08612e-89 1.75335e-89 1.49925e-89 1.2497e-89 9.68367e-90 8.03174e-90 5.29827e-90 4.56173e-90 3.20352e-90 2.46005e-90 8.39469e-91 
6.82172e-91 2.83235e-90 4.67085e-90 7.31975e-90 1.05478e-89 1.31615e-89 -9.58044e-90 1.57967e-89 1.63512e-89 1.68234e-89 1.62029e-89 1.46317e-89 1.45888e-89 1.33457e-89 1.17073e-89 1.01141e-89 8.69388e-90 7.789e-90 6.76342e-90 5.62037e-90 4.37208e-90 3.28e-90 2.49442e-90 1.90179e-90 1.2705e-90 4.43144e-91 2.31748e-90 7.80594e-90 1.63945e-89 2.37911e-89 2.90798e-89 3.44655e-89 1.41891e-88 4.17498e-89 4.29123e-89 4.26117e-89 4.09751e-89 3.99284e-89 3.38868e-89 3.05049e-89 2.79056e-89 2.34569e-89 2.05447e-89 1.65641e-89 1.27769e-89 1.09116e-89 9.26886e-90 7.15341e-90 4.87367e-90 3.47435e-90 2.59595e-90 8.56679e-91 
8.5133e-91 2.7941e-90 5.35454e-90 8.15595e-90 1.08526e-89 1.34908e-89 1.52651e-89 -6.86099e-90 1.7357e-89 1.76762e-89 1.69202e-89 1.6162e-89 1.53515e-89 1.39122e-89 1.2458e-89 1.06034e-89 9.314e-90 8.08657e-90 6.85817e-90 5.83244e-90 4.61597e-90 3.63027e-90 2.55076e-90 1.96602e-90 1.30339e-90 4.57988e-91 2.17112e-90 8.47234e-90 1.60971e-89 2.37708e-89 3.10433e-89 3.71178e-89 4.17498e-89 1.55175e-88 4.49195e-89 4.5017e-89 4.39977e-89 3.9794e-89 3.59412e-89 3.27809e-89 2.91837e-89 2.495e-89 2.13519e-89 1.7885e-89 1.43809e-89 1.17281e-89 9.8009e-90 6.98089e-90 5.42422e-90 3.80796e-90 2.86627e-90 9.80569e-91 
6.91732e-91 2.69935e-90 5.06729e-90 7.9718e-90 1.09738e-89 1.3664e-89 1.52353e-89 1.67297e-89 -4.53303e-90 1.79307e-89 1.72866e-89 1.62278e-89 1.56926e-89 1.42276e-89 1.26783e-89 1.08277e-89 9.43131e-90 8.24243e-90 7.06383e-90 5.93044e-90 4.68988e-90 3.61332e-90 2.63102e-90 2.01077e-90 1.35132e-90 4.59224e-91 2.27478e-90 8.26445e-90 1.63171e-89 2.42001e-89 3.10318e-89 3.73616e-89 4.29123e-89 4.49195e-89 1.60066e-88 4.61003e-89 4.46301e-89 4.17291e-89 3.71321e-89 3.37407e-89 3.01286e-89 2.56502e-89 2.21749e-89 1.84238e-89 1.47685e-89 1.22525e-89 1.01674e-89 7.58154e-90 5.53452e-90 3.95991e-90 2.88296e-90 9.82921e-91 
7.2932e-91 2.71699e-90 5.23581e-90 8.18536e-90 1.11242e-89 1.38445e-89 1.55574e-89 1.70046e-89 1.78657e-89 -2.36584e-90 1.75463e-89 1.6566e-89 1.58908e-89 1.44327e-89 1.28987e-89 1.0983e-89 9.58237e-90 8.35382e-90 7.1059e-90 6.00024e-90 4.77053e-90 3.68293e-90 2.65449e-90 2.02341e-90 1.36451e-90 4.66938e-91 2.22519e-90 8.28598e-90 1.60651e-89 2.39366e-89 3.10414e-89 3.7453e-89 4.26117e-89 4.5017e-89 4.61003e-89 1.58648e-88 4.49856e-89 4.14488e-89 3.72976e-89 3.38776e-89 3.01798e-89 2.57622e-89 2.21769e-89 1.85531e-89 1.49572e-89 1.23273e-89 1.02069e-89 7.49961e-90 5.61227e-90 4.0112e-90 2.93199e-90 1.0112e-90 
7.37528e-91 2.55192e-90 5.52973e-90 8.64359e-90 1.11399e-89 1.39724e-89 1.60748e-89 1.74774e-89 1.84091e-89 1.88255e-89 -9.76574e-91 1.74389e-89 1.64764e-89 1.48618e-89 1.34541e-89 1.13851e-89 9.99029e-90 8.67581e-90 7.20596e-90 6.32269e-90 5.02327e-90 4.0251e-90 2.73369e-90 2.08794e-90 1.35273e-90 5.05157e-91 1.94959e-90 8.30612e-90 1.50259e-89 2.25665e-89 3.08859e-89 3.72246e-89 4.09751e-89 4.39977e-89 4.46301e-89 4.49856e-89 1.50906e-88 3.85139e-89 3.61313e-89 3.32263e-89 2.90042e-89 2.52429e-89 2.12637e-89 1.8124e-89 1.49728e-89 1.16519e-89 9.80197e-90 6.43596e-90 5.53018e-90 3.90201e-90 3.05063e-90 1.07032e-90 
4.64484e-91 2.77409e-90 4.314e-90 7.02156e-90 1.0528e-89 1.30349e-89 1.39125e-89 1.56271e-89 1.6264e-89 1.66772e-89 1.62797e-89 -2.77034e-90 1.45441e-89 1.33093e-89 1.17216e-89 1.00802e-89 8.69918e-90 7.72637e-90 6.73756e-90 5.48874e-90 4.33281e-90 3.20117e-90 2.47449e-90 1.87635e-90 1.31291e-90 3.7465e-91 2.30777e-90 6.69891e-90 1.54847e-89 2.27465e-89 2.62952e-89 3.16381e-89 3.99284e-89 3.9794e-89 4.17291e-89 4.14488e-89 3.85139e-89 1.35576e-88 3.35137e-89 2.96908e-89 2.79554e-89 2.28456e-89 2.06361e-89 1.63055e-89 1.21667e-89 1.12192e-89 9.41396e-90 8.14688e-90 4.79951e-90 3.51393e-90 2.42788e-90 7.27924e-91 
5.55596e-91 2.22486e-90 4.30426e-90 6.66776e-90 9.00844e-90 1.11929e-89 1.26296e-89 1.3763e-89 1.45466e-89 1.48073e-89 1.43306e-89 1.36164e-89 -2.89653e-90 1.18622e-89 1.06217e-89 9.02402e-90 7.86379e-90 6.84181e-90 5.8335e-90 4.9363e-90 3.94286e-90 3.04869e-90 2.18888e-90 1.67348e-90 1.13168e-90 3.79552e-91 1.78002e-90 6.57853e-90 1.2643e-89 1.88485e-89 2.46421e-89 2.98869e-89 3.38868e-89 3.59412e-89 3.71321e-89 3.72976e-89 3.61313e-89 3.35137e-89 1.12458e-88 2.77502e-89 2.45941e-89 2.10183e-89 1.8093e-89 1.52164e-89 1.24546e-89 1.02825e-89 8.39958e-90 6.27441e-90 4.63421e-90 3.36983e-90 2.39597e-90 8.34211e-91 
5.57938e-91 2.03951e-90 4.1277e-90 6.29259e-90 8.25744e-90 1.0217e-89 1.17007e-89 1.26565e-89 1.33783e-89 1.36284e-89 1.31462e-89 1.26356e-89 1.2019e-89 -4.85661e-90 9.78296e-90 8.28611e-90 7.24443e-90 6.25272e-90 5.27999e-90 4.51693e-90 3.61521e-90 2.83191e-90 1.99913e-90 1.52534e-90 1.02657e-90 3.55445e-91 1.5627e-90 6.14717e-90 1.13063e-89 1.68862e-89 2.26787e-89 2.75664e-89 3.05049e-89 3.27809e-89 3.37407e-89 3.38776e-89 3.32263e-89 2.96908e-89 2.77502e-89 9.68959e-89 2.22231e-89 1.9182e-89 1.63487e-89 1.39642e-89 1.16108e-89 9.35588e-90 7.64466e-90 5.46205e-90 4.28128e-90 3.09598e-90 2.23178e-90 7.9845e-91 
4.61795e-91 2.06342e-90 3.65659e-90 5.6329e-90 7.80359e-90 9.65953e-90 1.06506e-89 1.17066e-89 1.22867e-89 1.25618e-89 1.22372e-89 1.13346e-89 1.10204e-89 1.00427e-89 -6.41017e-90 7.64714e-90 6.62013e-90 5.82116e-90 5.01701e-90 4.1719e-90 3.31126e-90 2.50975e-90 1.85061e-90 1.41661e-90 9.64215e-91 3.18104e-91 1.50161e-90 5.24804e-90 1.06748e-89 1.57355e-89 1.98131e-89 2.38957e-89 2.79056e-89 2.91837e-89 3.01286e-89 3.01798e-89 2.90042e-89 2.79554e-89 2.45941e-89 2.22231e-89 8.17063e-89 1.69263e-89 1.47394e-89 1.21921e-89 9.65421e-90 8.24267e-90 6.84759e-90 5.28006e-90 3.70184e-90 2.66578e-90 1.91494e-90 6.44126e-91 
3.98219e-91 1.65714e-90 3.20568e-90 4.86836e-90 6.49532e-90 8.04111e-90 8.99458e-90 9.83892e-90 1.03663e-89 1.0578e-89 1.02242e-89 9.64509e-90 9.3389e-90 8.47662e-90 7.58545e-90 -3.33646e-90 5.61651e-90 4.9173e-90 4.19093e-90 3.55793e-90 2.82628e-90 2.18449e-90 1.56627e-90 1.19558e-90 7.9685e-91 2.802e-91 1.20755e-90 4.668e-90 8.84635e-90 1.30962e-89 1.72632e-89 2.08612e-89 2.34569e-89 2.495e-89 2.56502e-89 2.57622e-89 2.52429e-89 2.28456e-89 2.10183e-89 1.9182e-89 1.69263e-89 7.43894e-89 1.24437e-89 1.05185e-89 8.626e-90 7.00915e-90 5.78517e-90 4.16522e-90 3.20691e-90 2.30866e-90 1.68856e-90 5.95414e-91 
3.19118e-91 1.45388e-90 2.64386e-90 4.10064e-90 5.65785e-90 6.97936e-90 7.76828e-90 8.51242e-90 8.95587e-90 9.12472e-90 8.83085e-90 8.34517e-90 8.02414e-90 7.27891e-90 6.51731e-90 5.55041e-90 -5.1397e-90 4.21022e-90 3.60384e-90 3.02218e-90 2.40612e-90 1.84953e-90 1.34567e-90 1.02429e-90 6.98563e-91 2.19807e-91 1.10832e-90 3.84645e-90 7.77823e-90 1.15199e-89 1.44907e-89 1.75335e-89 2.05447e-89 2.13519e-89 2.21749e-89 2.21769e-89 2.12637e-89 2.06361e-89 1.8093e-89 1.63487e-89 1.47394e-89 1.24437e-89 5.96976e-89 8.99661e-90 7.17394e-90 6.10398e-90 5.04337e-90 3.94062e-90 2.71664e-90 1.97889e-90 1.40123e-90 4.62777e-91 
2.60065e-91 1.10698e-90 2.31782e-90 3.54658e-90 4.64072e-90 5.70622e-90 6.60057e-90 7.08495e-90 7.51647e-90 7.60846e-90 7.36614e-90 7.12604e-90 6.7097e-90 6.0484e-90 5.48776e-90 4.64499e-90 4.06598e-90 -6.0086e-90 2.93817e-90 2.49739e-90 2.02319e-90 1.5835e-90 1.12126e-90 8.49354e-91 5.8055e-91 1.92355e-91 8.20923e-91 3.29766e-90 6.08583e-90 9.17606e-90 1.22819e-89 1.49925e-89 1.65641e-89 1.7885e-89 1.84238e-89 1.85531e-89 1.8124e-89 1.63055e-89 1.52164e-89 1.39642e-89 1.21921e-89 1.05185e-89 8.99661e-90 4.65097e-89 6.42176e-90 5.21225e-90 4.24389e-90 3.07551e-90 2.3888e-90 1.72856e-90 1.23033e-90 4.32482e-91 
2.84473e-91 8.09816e-91 2.06763e-90 3.03204e-90 3.5648e-90 4.34845e-90 5.44007e-90 5.59007e-90 6.03182e-90 6.03229e-90 5.68753e-90 6.05249e-90 5.37413e-90 4.75097e-90 4.47832e-90 3.67342e-90 3.3083e-90 2.71264e-90 -6.2953e-90 1.98305e-90 1.63448e-90 1.38655e-90 8.74544e-91 6.65678e-91 4.42858e-91 1.4787e-91 5.82919e-91 2.88087e-90 4.47767e-90 6.87103e-90 1.01685e-89 1.2497e-89 1.27769e-89 1.43809e-89 1.47685e-89 1.49572e-89 1.49728e-89 1.21667e-89 1.24546e-89 1.16108e-89 9.65421e-90 8.626e-90 7.17394e-90 6.42176e-90 3.59694e-89 4.31484e-90 3.41681e-90 2.23713e-90 2.02066e-90 1.48137e-90 1.05514e-90 3.83639e-91 
1.99463e-91 8.32792e-91 1.51934e-90 2.25579e-90 3.11231e-90 3.76898e-90 4.23066e-90 4.5646e-90 4.81981e-90 4.85517e-90 4.81335e-90 4.43014e-90 4.27688e-90 3.89994e-90 3.4743e-90 2.96097e-90 2.55836e-90 2.20111e-90 1.9159e-90 -5.46357e-90 1.26222e-90 9.21658e-91 7.22122e-91 5.43703e-91 3.95826e-91 1.23606e-91 6.1683e-91 2.13502e-90 4.12677e-90 6.14933e-90 7.86981e-90 9.68367e-90 1.09116e-89 1.17281e-89 1.22525e-89 1.23273e-89 1.16519e-89 1.12192e-89 1.02825e-89 9.35588e-90 8.24267e-90 7.00915e-90 6.10398e-90 5.21225e-90 4.31484e-90 2.67471e-89 2.91597e-90 2.33159e-90 1.61942e-90 1.20299e-90 7.78622e-91 2.86364e-91 
1.31218e-91 7.11374e-91 1.3166e-90 2.02305e-90 2.7828e-90 3.40719e-90 3.78958e-90 4.13929e-90 4.34631e-90 4.42372e-90 4.3476e-90 4.01471e-90 3.87837e-90 3.52895e-90 3.14791e-90 2.69664e-90 2.32851e-90 2.03198e-90 1.75089e-90 1.44461e-90 -4.65542e-90 8.75159e-91 6.66047e-91 5.03566e-91 3.54058e-91 1.15424e-91 4.89105e-91 1.73327e-90 3.49232e-90 5.20271e-90 6.59159e-90 8.03174e-90 9.26886e-90 9.8009e-90 1.01674e-89 1.02069e-89 9.80197e-90 9.41396e-90 8.39958e-90 7.64466e-90 6.84759e-90 5.78517e-90 5.04337e-90 4.24389e-90 3.41681e-90 2.91597e-90 1.99761e-89 1.86126e-90 1.32168e-90 9.59424e-91 6.75904e-91 2.31501e-91 
5.84276e-92 6.0064e-91 7.35592e-91 1.16688e-90 2.00075e-90 2.39714e-90 2.39101e-90 2.73449e-90 2.81819e-90 2.85977e-90 2.94548e-90 2.38557e-90 2.49229e-90 2.33186e-90 1.98153e-90 1.74097e-90 1.45215e-90 1.31062e-90 1.22317e-90 8.85143e-91 7.17555e-91 -2.85248e-90 4.44444e-91 3.29211e-91 2.62822e-91 6.1472e-92 4.90399e-91 1.06491e-90 2.89655e-90 4.20607e-90 4.30891e-90 5.29827e-90 7.15341e-90 6.98089e-90 7.58154e-90 7.49961e-90 6.43596e-90 8.14688e-90 6.27441e-90 5.46205e-90 5.28006e-90 4.16522e-90 3.94062e-90 3.07551e-90 2.23713e-90 2.33159e-90 1.86126e-90 1.70658e-89 9.19816e-91 7.1031e-91 3.94362e-91 1.22202e-91 
7.74832e-92 3.3306e-91 7.80815e-91 1.197e-90 1.50171e-90 1.84215e-90 2.20973e-90 2.30976e-90 2.46499e-90 2.4788e-90 2.39395e-90 2.39172e-90 2.17436e-90 1.9493e-90 1.79164e-90 1.5009e-90 1.33363e-90 1.12284e-90 9.33028e-91 8.06286e-91 6.70699e-91 5.38798e-91 -2.35455e-90 2.83013e-91 1.95588e-91 6.5325e-92 2.18302e-91 9.84577e-91 1.72561e-90 2.66648e-90 3.71836e-90 4.56173e-90 4.87367e-90 5.42422e-90 5.53452e-90 5.61227e-90 5.53018e-90 4.79951e-90 4.63421e-90 4.28128e-90 3.70184e-90 3.20691e-90 2.71664e-90 2.3888e-90 2.02066e-90 1.61942e-90 1.32168e-90 9.19816e-91 1.09606e-89 5.52202e-91 4.04521e-91 1.39727e-91 
6.77146e-92 2.54347e-91 5.57246e-91 8.37727e-91 1.06791e-90 1.29828e-90 1.54432e-90 1.62449e-90 1.72351e-90 1.73233e-90 1.66912e-90 1.67024e-90 1.52207e-90 1.366e-90 1.25987e-90 1.04546e-90 9.25649e-91 7.76915e-91 6.43919e-91 5.58836e-91 4.66381e-91 3.70944e-91 2.60322e-91 -1.92824e-90 1.38785e-91 4.44343e-92 1.7587e-91 7.0881e-91 1.24117e-90 1.89541e-90 2.59684e-90 3.20352e-90 3.47435e-90 3.80796e-90 3.95991e-90 4.0112e-90 3.90201e-90 3.51393e-90 3.36983e-90 3.09598e-90 2.66578e-90 2.30866e-90 1.97889e-90 1.72856e-90 1.48137e-90 1.20299e-90 9.59424e-91 7.1031e-91 5.52202e-91 7.07945e-90 2.8419e-91 1.00741e-91 
4.90354e-92 1.72498e-91 4.91338e-91 7.65389e-91 8.7176e-91 1.08792e-90 1.37573e-90 1.41438e-90 1.50857e-90 1.53209e-90 1.39896e-90 1.56643e-90 1.33677e-90 1.17174e-90 1.12299e-90 9.13056e-91 8.37748e-91 6.94781e-91 5.37098e-91 5.2295e-91 4.32929e-91 3.90115e-91 2.28542e-91 1.76284e-91 -1.40235e-90 3.93176e-92 9.11029e-92 5.46203e-91 8.61177e-91 1.3511e-90 2.04004e-90 2.46005e-90 2.59595e-90 2.86627e-90 2.88296e-90 2.93199e-90 3.05063e-90 2.42788e-90 2.39597e-90 2.23178e-90 1.91494e-90 1.68856e-90 1.40123e-90 1.23033e-90 1.05514e-90 7.78622e-91 6.75904e-91 3.94362e-91 4.04521e-91 2.8419e-91 4.47694e-90 7.54629e-92 
1.40096e-92 8.95035e-92 1.04041e-91 1.66016e-91 3.27053e-91 4.24356e-91 2.98451e-91 4.4764e-91 4.19747e-91 4.62871e-91 5.25486e-91 1.89486e-91 3.9682e-91 4.10567e-91 2.8116e-91 2.93615e-91 1.92932e-91 2.33588e-91 2.41156e-91 1.61247e-91 1.16828e-91 3.00008e-92 8.14269e-92 5.89294e-92 4.32351e-92 1.83263e-91 6.25852e-92 1.69678e-91 3.57683e-91 4.98653e-91 6.79522e-91 8.39469e-91 8.56679e-91 9.80569e-91 9.82921e-91 1.0112e-90 1.07032e-90 7.27924e-91 8.34211e-91 7.9845e-91 6.44126e-91 5.95414e-91 4.62777e-91 4.32482e-91 3.83639e-91 2.86364e-91 2.31501e-91 1.22202e-91 1.39727e-91 1.00741e-91 7.54629e-92 9.99572e-91 


==> anc/DecomposedSpectra_NoCorrection.txt <==
#The decomposed spectra in this file are decomposed without corrections of: Spent nulear fuel, non-equilibrium isotopes, and non-linear isotopes.
#Energy Bin Center (MeV):0.85, 1.125, 1.375, 1.625, 1.875, 2.125, 2.375, 2.625, 2.875, 3.125, 3.375, 3.625, 3.875, 4.125, 4.375, 4.625, 4.875, 5.125, 5.375, 5.625, 5.875, 6.125, 6.375, 6.625, 6.875, 7.5
#Energy Bin Edges (MeV):0.7, 1, 1.25, 1.5, 1.75, 2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5, 4.75, 5, 5.25, 5.5, 5.75, 6, 6.25, 6.5, 6.75, 7, 8

#Decomposed Spectra of U-235 and Pu-239:
#1~26 bins:U-235, 27~52 bins:Pu-239
#Bin_No. Energy(MeV) Spectra(cm^2/fission/MeV)
1        0.850       9.6641e-45  
2        1.125       3.80105e-44 
3        1.375       7.07706e-44 
4        1.625       1.00052e-43 
5        1.875       1.29519e-43 
6        2.125       1.53012e-43 
7        2.375       1.66293e-43 
8        2.625       1.74928e-43 
9        2.875       1.83046e-43 
10       3.125       1.78059e-43 
11       3.375       1.60134e-43 
12       3.625       1.54488e-43 
13       3.875       1.48378e-43 
14       4.125       1.32746e-43 
15       4.375       1.17979e-43 
16       4.625       1.07779e-43 
17       4.875       9.43833e-44 
18       5.125       8.0657e-44  
19       5.375       7.0685e-44  
20       5.625       5.66659e-44 
21       5.875       4.07434e-44 
22       6.125       3.51701e-44 
23       6.375       2.16588e-44 
24       6.625       1.66661e-44 
25       6.875       8.66273e-45 
26       7.500       3.10583e-45 
27       0.850       4.19871e-45     
28       1.125       3.23349e-44     
29       1.375       6.54958e-44     
30       1.625       9.35874e-44     
31       1.875       1.10166e-43     
32       2.125       1.20043e-43     
33       2.375       1.3827e-43      
34       2.625       1.43881e-43     
35       2.875       1.2931e-43      
36       3.125       1.29429e-43     
37       3.375       1.36959e-43     
38       3.625       1.07924e-43     
39       3.875       7.70022e-44     
40       4.125       7.59264e-44     
41       4.375       7.73254e-44     
42       4.625       6.84287e-44     
43       4.875       5.95331e-44     
44       5.125       4.88417e-44     
45       5.375       3.14562e-44     
46       5.625       2.24532e-44     
47       5.875       2.51677e-44     
48       6.125       1.12061e-44     
49       6.375       1.3648e-44      
50       6.625       6.22827e-45     
51       6.875       8.3643e-45      
52       7.500       1.04783e-45     


#Covariance matrix of decomposed spectra of U-235 and Pu-239
#1~26 bins:U-235, 27~52 bins:Pu-239 
#unit of the elements: (cm^2/fission/MeV)^2

2.10596e-90 7.69793e-91 1.02175e-90 8.60116e-91 8.0056e-91 7.79565e-91 9.07605e-91 7.3607e-91 6.61215e-91 6.64828e-91 4.60324e-91 7.47702e-91 4.36573e-91 3.95376e-91 4.21174e-91 2.65157e-91 3.27538e-91 1.98849e-91 1.00312e-91 1.54426e-91 9.06868e-92 1.33946e-91 1.32808e-92 2.5875e-92 1.38829e-92 -7.20888e-93 -2.2956e-90 8.04076e-91 8.31061e-91 6.78769e-91 9.61088e-91 8.92074e-91 7.25192e-91 8.7257e-91 7.18064e-91 7.49614e-91 7.21822e-91 5.04643e-91 5.72412e-91 5.65958e-91 4.75788e-91 4.02579e-91 3.27985e-91 2.57581e-91 2.78252e-91 2.10036e-91 1.27669e-91 7.32099e-92 6.92035e-92 6.51093e-92 4.01021e-92 1.4647e-92 
7.69793e-91 9.4963e-90 2.67981e-90 2.48611e-90 3.01784e-90 3.07266e-90 2.5516e-90 2.69079e-90 2.44261e-90 2.51971e-90 2.40688e-90 1.74588e-90 2.02288e-90 2.02575e-90 1.65487e-90 1.52547e-90 1.19568e-90 1.14719e-90 1.08739e-90 8.42869e-91 5.71059e-91 3.45063e-91 3.03572e-91 2.51138e-91 1.65269e-91 7.73439e-92 4.86489e-91 -6.68998e-90 2.77487e-90 2.62516e-90 2.53926e-90 2.39666e-90 2.87695e-90 2.8668e-90 2.74896e-90 2.77819e-90 2.66305e-90 2.79632e-90 2.27252e-90 2.10319e-90 2.11674e-90 1.71187e-90 1.49082e-90 1.1554e-90 8.53449e-91 8.54299e-91 7.5242e-91 6.05251e-91 3.64663e-91 2.72056e-91 1.94462e-91 9.15548e-92 
1.02175e-90 2.67981e-90 1.41661e-89 4.68363e-90 4.59104e-90 4.67537e-90 5.51043e-90 4.94911e-90 4.99773e-90 4.90682e-90 4.21794e-90 5.39296e-90 4.06488e-90 3.58763e-90 3.68578e-90 2.93009e-90 2.77856e-90 2.1451e-90 1.55038e-90 1.61499e-90 1.32077e-90 1.31579e-90 6.12709e-91 4.87188e-91 3.00241e-91 4.90123e-92 4.47709e-91 2.7326e-90 -1.11477e-89 3.55017e-90 4.95193e-90 5.13984e-90 4.88584e-90 5.55334e-90 5.27003e-90 5.42643e-90 5.62769e-90 4.47732e-90 4.47361e-90 4.2773e-90 3.77598e-90 3.30884e-90 2.7307e-90 2.38481e-90 2.1418e-90 1.60168e-90 1.33266e-90 7.84757e-91 7.79869e-91 5.6714e-91 4.76884e-91 1.0134e-91 
8.60116e-91 2.48611e-90 4.68363e-90 2.01217e-89 6.01999e-90 6.62826e-90 7.95646e-90 7.61711e-90 7.88227e-90 7.79706e-90 6.92235e-90 8.14972e-90 6.55364e-90 5.74953e-90 5.66026e-90 4.59327e-90 4.28372e-90 3.41475e-90 2.58077e-90 2.52032e-90 2.06347e-90 1.94866e-90 1.03224e-90 8.00203e-91 4.9821e-91 1.14772e-91 4.23333e-91 2.63981e-90 3.55656e-90 -1.46354e-89 6.5474e-90 7.32726e-90 7.60987e-90 8.41925e-90 8.24373e-90 8.44126e-90 8.7973e-90 7.23882e-90 6.88722e-90 6.48781e-90 5.78882e-90 5.00394e-90 4.21516e-90 3.63883e-90 3.12759e-90 2.35742e-90 2.05e-90 1.22792e-90 1.20259e-90 8.52593e-91 7.52616e-91 1.63118e-91 
8.0056e-91 3.01784e-90 4.59104e-90 6.01999e-90 2.73907e-89 9.55215e-90 9.26192e-90 1.03139e-89 1.03013e-89 1.04537e-89 1.01139e-89 8.20886e-90 8.77338e-90 8.21957e-90 6.91088e-90 6.21025e-90 5.10322e-90 4.69413e-90 4.24371e-90 3.34625e-90 2.52031e-90 1.71974e-90 1.45285e-90 1.10885e-90 7.34084e-91 3.24848e-91 7.68921e-91 2.45328e-90 5.13173e-90 6.66212e-90 -1.45468e-89 8.77196e-90 1.07383e-89 1.10777e-89 1.11669e-89 1.1336e-89 1.14285e-89 1.06329e-89 9.16617e-90 8.43974e-90 7.94733e-90 6.63515e-90 5.75491e-90 4.76277e-90 3.6701e-90 3.17644e-90 2.87735e-90 2.02102e-90 1.56976e-90 1.1081e-90 9.16781e-91 3.4332e-91 
7.79565e-91 3.07266e-90 4.67537e-90 6.62826e-90 9.55215e-90 3.49956e-89 1.10765e-89 1.26672e-89 1.2734e-89 1.30096e-89 1.26657e-89 9.97268e-90 1.09699e-89 1.02887e-89 8.51009e-90 7.7126e-90 6.29637e-90 5.87976e-90 5.36328e-90 4.18768e-90 3.12291e-90 2.08186e-90 1.81694e-90 1.39058e-90 9.09573e-91 4.28505e-91 8.81335e-91 2.5373e-90 5.83907e-90 7.9473e-90 9.20562e-90 -1.26083e-89 1.33144e-89 1.368e-89 1.38085e-89 1.40107e-89 1.42454e-89 1.30576e-89 1.13055e-89 1.03675e-89 9.76284e-90 8.15271e-90 7.04068e-90 5.80893e-90 4.44014e-90 3.80999e-90 3.49638e-90 2.3918e-90 1.91011e-90 1.33607e-90 1.1381e-90 4.4797e-91 
9.07605e-91 2.5516e-90 5.51043e-90 7.95646e-90 9.26192e-90 1.10765e-89 4.11839e-89 1.36758e-89 1.44742e-89 1.43955e-89 1.3138e-89 1.45306e-89 1.22168e-89 1.0737e-89 1.01835e-89 8.37881e-90 7.74402e-90 6.27352e-90 4.91872e-90 4.52934e-90 3.68437e-90 3.3223e-90 1.91854e-90 1.47641e-90 9.39374e-91 2.41149e-91 5.95743e-91 3.19065e-90 5.0157e-90 7.65463e-90 1.09651e-89 1.28881e-89 -9.64368e-90 1.54395e-89 1.54184e-89 1.57069e-89 1.61124e-89 1.40292e-89 1.2757e-89 1.18094e-89 1.07271e-89 9.06974e-90 7.82533e-90 6.6441e-90 5.49079e-90 4.30242e-90 3.78534e-90 2.43869e-90 2.19738e-90 1.5456e-90 1.34698e-90 2.89177e-91 
7.3607e-91 2.69079e-90 4.94911e-90 7.61711e-90 1.03139e-89 1.26672e-89 1.36758e-89 4.54651e-89 1.55273e-89 1.57571e-89 1.49703e-89 1.36691e-89 1.33901e-89 1.2191e-89 1.06856e-89 9.27546e-90 7.97329e-90 7.02872e-90 6.01341e-90 5.03198e-90 3.89718e-90 2.98426e-90 2.17326e-90 1.65114e-90 1.06748e-90 4.16296e-91 8.1163e-91 2.85925e-90 5.89884e-90 8.80944e-90 1.13388e-89 1.34648e-89 1.59611e-89 -6.91505e-90 1.68536e-89 1.71292e-89 1.7639e-89 1.56053e-89 1.38482e-89 1.27686e-89 1.17574e-89 9.91081e-90 8.53895e-90 7.14497e-90 5.66479e-90 4.59908e-90 4.17328e-90 2.72154e-90 2.33829e-90 1.64299e-90 1.43309e-90 4.58865e-91 
6.61215e-91 2.44261e-90 4.99773e-90 7.88227e-90 1.03013e-89 1.2734e-89 1.44742e-89 1.55273e-89 4.79252e-89 1.64403e-89 1.55106e-89 1.50648e-89 1.40986e-89 1.2677e-89 1.13613e-89 9.72488e-90 8.55226e-90 7.33666e-90 6.14579e-90 5.25501e-90 4.13206e-90 3.34047e-90 2.25323e-90 1.72316e-90 1.10307e-90 3.8351e-91 7.1389e-91 2.90291e-90 5.69877e-90 8.87414e-90 1.19155e-89 1.42209e-89 1.65501e-89 1.74893e-89 -4.56184e-90 1.79647e-89 1.84718e-89 1.62955e-89 1.46144e-89 1.34518e-89 1.2328e-89 1.04143e-89 8.97762e-90 7.54743e-90 6.06613e-90 4.85635e-90 4.35788e-90 2.83277e-90 2.4686e-90 1.72917e-90 1.50285e-90 4.25344e-91 
6.64828e-91 2.51971e-90 4.90682e-90 7.79706e-90 1.04537e-89 1.30096e-89 1.43955e-89 1.57571e-89 1.64403e-89 4.82358e-89 1.5851e-89 1.48682e-89 1.43307e-89 1.2945e-89 1.14539e-89 9.89674e-90 8.59031e-90 7.50796e-90 6.35727e-90 5.39115e-90 4.18432e-90 3.29372e-90 2.3017e-90 1.76032e-90 1.12212e-90 4.20981e-91 7.81245e-91 2.90611e-90 5.96246e-90 9.12918e-90 1.20543e-89 1.43685e-89 1.69531e-89 1.77641e-89 1.79885e-89 -2.40478e-90 1.88715e-89 1.66206e-89 1.48295e-89 1.36722e-89 1.25615e-89 1.05989e-89 9.11428e-90 7.62536e-90 6.06457e-90 4.87152e-90 4.42998e-90 2.84833e-90 2.48523e-90 1.73774e-90 1.53359e-90 4.69968e-91 
4.60324e-91 2.40688e-90 4.21794e-90 6.92235e-90 1.01139e-89 1.26657e-89 1.3138e-89 1.49703e-89 1.55106e-89 1.5851e-89 4.55432e-89 1.29935e-89 1.36388e-89 1.25836e-89 1.06415e-89 9.4993e-90 7.92519e-90 7.20141e-90 6.42037e-90 5.09052e-90 3.89113e-90 2.71775e-90 2.22004e-90 1.69362e-90 1.1144e-90 4.83873e-91 7.92699e-91 2.45039e-90 5.91227e-90 8.97672e-90 1.11564e-89 1.3448e-89 1.62122e-89 1.70051e-89 1.72964e-89 1.75762e-89 -8.79072e-91 1.6102e-89 1.43289e-89 1.32019e-89 1.22071e-89 1.0238e-89 8.79875e-90 7.4001e-90 5.77041e-90 4.79984e-90 4.36926e-90 2.87309e-90 2.43146e-90 1.68921e-90 1.44203e-90 5.29722e-91 
7.47702e-91 1.74588e-90 5.39296e-90 8.14972e-90 8.20886e-90 9.97268e-90 1.45306e-89 1.36691e-89 1.50648e-89 1.48682e-89 1.29935e-89 4.44954e-89 1.28807e-89 1.08115e-89 1.11965e-89 8.70155e-90 8.6165e-90 6.47512e-90 4.50647e-90 4.76028e-90 4.04457e-90 4.20225e-90 1.95162e-90 1.50826e-90 9.19744e-91 8.46373e-92 3.33714e-91 3.33029e-90 4.17517e-90 7.17772e-90 1.17293e-89 1.38643e-89 1.48717e-89 1.6186e-89 1.63019e-89 1.65598e-89 1.71633e-89 -2.68859e-90 1.36317e-89 1.25934e-89 1.13117e-89 9.61818e-90 8.34554e-90 7.07004e-90 6.00768e-90 4.48204e-90 3.91978e-90 2.46784e-90 2.30701e-90 1.63209e-90 1.47158e-90 1.46633e-91 
4.36573e-91 2.02288e-90 4.06488e-90 6.55364e-90 8.77338e-90 1.09699e-89 1.22168e-89 1.33901e-89 1.40986e-89 1.43307e-89 1.36388e-89 1.28807e-89 3.63258e-89 1.12205e-89 9.95172e-90 8.61645e-90 7.46987e-90 6.52418e-90 5.53601e-90 4.69636e-90 3.64601e-90 2.88633e-90 1.99357e-90 1.52896e-90 9.656e-91 3.56791e-91 6.2521e-91 2.44719e-90 5.0863e-90 7.85291e-90 1.043e-89 1.24624e-89 1.47195e-89 1.53979e-89 1.57287e-89 1.59083e-89 1.64447e-89 1.45566e-89 -2.94229e-90 1.2018e-89 1.10166e-89 9.33324e-90 8.01355e-90 6.70191e-90 5.36213e-90 4.28694e-90 3.87735e-90 2.50775e-90 2.16713e-90 1.51961e-90 1.32683e-90 4.01007e-91 
3.95376e-91 2.02575e-90 3.58763e-90 5.74953e-90 8.21957e-90 1.02887e-89 1.0737e-89 1.2191e-89 1.2677e-89 1.2945e-89 1.25836e-89 1.08115e-89 1.12205e-89 3.13126e-89 8.82436e-90 7.83181e-90 6.56812e-90 5.95032e-90 5.24938e-90 4.25282e-90 3.24232e-90 2.34492e-90 1.82044e-90 1.3933e-90 8.94489e-91 3.82318e-91 6.55129e-91 2.16592e-90 4.96755e-90 7.42125e-90 9.33636e-90 1.11359e-89 1.34274e-89 1.39702e-89 1.42544e-89 1.44602e-89 1.49128e-89 1.32693e-89 1.18612e-89 -4.87978e-90 1.00408e-89 8.48294e-90 7.26606e-90 6.05955e-90 4.76591e-90 3.89983e-90 3.54795e-90 2.31873e-90 1.96421e-90 1.3742e-90 1.18634e-90 4.22009e-91 
4.21174e-91 1.65487e-90 3.68578e-90 5.66026e-90 6.91088e-90 8.51009e-90 1.01835e-89 1.06856e-89 1.13613e-89 1.14539e-89 1.06415e-89 1.11965e-89 9.95172e-90 8.82436e-90 2.63802e-89 6.88054e-90 6.17752e-90 5.17751e-90 4.1533e-90 3.75719e-90 3.00429e-90 2.59243e-90 1.58034e-90 1.20574e-90 7.56543e-91 2.23269e-91 4.46659e-91 2.28545e-90 4.01592e-90 6.23e-90 8.71608e-90 1.03305e-89 1.18193e-89 1.24966e-89 1.27135e-89 1.29091e-89 1.33892e-89 1.17268e-89 1.06236e-89 9.7791e-90 -6.46703e-90 7.57565e-90 6.50628e-90 5.47264e-90 4.47584e-90 3.48865e-90 3.1212e-90 1.9954e-90 1.7694e-90 1.25074e-90 1.09953e-90 2.71549e-91 
2.65157e-91 1.52547e-90 2.93009e-90 4.59327e-90 6.21025e-90 7.7126e-90 8.37881e-90 9.27546e-90 9.72488e-90 9.89674e-90 9.4993e-90 8.70155e-90 8.61645e-90 7.83181e-90 6.88054e-90 2.47947e-89 5.14809e-90 4.56506e-90 3.92281e-90 3.28266e-90 2.54014e-90 1.956e-90 1.39568e-90 1.06595e-90 6.75219e-91 2.62755e-91 4.32681e-91 1.75219e-90 3.7275e-90 5.59791e-90 7.25523e-90 8.60865e-90 1.0175e-89 1.06466e-89 1.08483e-89 1.09995e-89 1.14005e-89 1.00494e-89 9.02377e-90 8.29829e-90 7.63717e-90 -3.37652e-90 5.53908e-90 4.64808e-90 3.68967e-90 2.96223e-90 2.69666e-90 1.73079e-90 1.50367e-90 1.04803e-90 9.17406e-91 2.93379e-91 
3.27538e-91 1.19568e-90 2.77856e-90 4.28372e-90 5.10322e-90 6.29637e-90 7.74402e-90 7.97329e-90 8.55226e-90 8.59031e-90 7.92519e-90 8.6165e-90 7.46987e-90 6.56812e-90 6.17752e-90 5.14809e-90 1.99645e-89 3.87994e-90 3.0821e-90 2.8185e-90 2.25924e-90 2.01356e-90 1.1695e-90 9.04337e-91 5.57949e-91 1.51461e-91 3.03339e-91 1.69706e-90 2.90307e-90 4.58051e-90 6.53158e-90 7.72372e-90 8.77841e-90 9.3356e-90 9.45317e-90 9.58224e-90 9.92204e-90 8.70892e-90 7.86035e-90 7.23309e-90 6.60454e-90 5.60447e-90 -5.18486e-90 4.04988e-90 3.3015e-90 2.5693e-90 2.3028e-90 1.46678e-90 1.31259e-90 9.16384e-91 8.15576e-91 1.82013e-91 
1.98849e-91 1.14719e-90 2.1451e-90 3.41475e-90 4.69413e-90 5.87976e-90 6.27352e-90 7.02872e-90 7.33666e-90 7.50796e-90 7.20141e-90 6.47512e-90 6.52418e-90 5.95032e-90 5.17751e-90 4.56506e-90 3.87994e-90 1.55963e-89 3.01466e-90 2.52023e-90 1.92984e-90 1.47456e-90 1.06213e-90 8.1752e-91 5.09517e-91 2.10074e-91 3.4211e-91 1.29215e-90 2.86453e-90 4.28636e-90 5.51005e-90 6.5143e-90 7.82021e-90 8.11648e-90 8.24879e-90 8.36019e-90 8.69656e-90 7.67883e-90 6.83529e-90 6.26099e-90 5.80651e-90 4.91501e-90 4.19644e-90 -6.04582e-90 2.73032e-90 2.19835e-90 2.03246e-90 1.29452e-90 1.12809e-90 7.80041e-91 7.0171e-91 2.33369e-91 
1.00312e-91 1.08739e-90 1.55038e-90 2.58077e-90 4.24371e-90 5.36328e-90 4.91872e-90 6.01341e-90 6.14579e-90 6.35727e-90 6.42037e-90 4.50647e-90 5.53601e-90 5.24938e-90 4.1533e-90 3.92281e-90 3.0821e-90 3.01466e-90 1.23339e-89 2.14086e-90 1.55822e-90 9.35969e-91 9.2543e-91 7.15594e-91 4.58344e-91 2.45987e-91 3.70679e-91 8.95163e-91 2.7507e-90 3.95089e-90 4.45462e-90 5.2945e-90 6.77201e-90 6.88602e-90 7.05995e-90 7.11597e-90 7.28236e-90 6.68764e-90 5.82082e-90 5.29301e-90 5.01585e-90 4.19682e-90 3.59388e-90 2.95383e-90 -6.31857e-90 1.90414e-90 1.77987e-90 1.2009e-90 9.58801e-91 6.5578e-91 5.63613e-91 2.53747e-91 
1.54426e-91 8.42869e-91 1.61499e-90 2.52032e-90 3.34625e-90 4.18768e-90 4.52934e-90 5.03198e-90 5.25501e-90 5.39115e-90 5.09052e-90 4.76028e-90 4.69636e-90 4.25282e-90 3.75719e-90 3.28266e-90 2.8185e-90 2.52023e-90 2.14086e-90 9.04949e-90 1.41763e-90 1.13075e-90 7.69706e-91 5.95194e-91 3.60906e-91 1.46389e-91 2.43307e-91 1.00303e-90 2.09499e-90 3.09057e-90 4.0743e-90 4.75964e-90 5.67958e-90 5.85289e-90 5.94736e-90 6.00952e-90 6.30697e-90 5.50046e-90 4.9345e-90 4.51459e-90 4.17166e-90 3.5548e-90 3.01789e-90 2.49209e-90 1.97337e-90 -5.4917e-90 1.44363e-90 8.93515e-91 8.01477e-91 5.56837e-91 5.17398e-91 1.65155e-91 
9.06868e-92 5.71059e-91 1.32077e-90 2.06347e-90 2.52031e-90 3.12291e-90 3.68437e-90 3.89718e-90 4.13206e-90 4.18432e-90 3.89113e-90 4.04457e-90 3.64601e-90 3.24232e-90 3.00429e-90 2.54014e-90 2.25924e-90 1.92984e-90 1.55822e-90 1.41763e-90 6.59994e-90 9.78289e-91 6.0543e-91 4.62918e-91 2.86766e-91 9.46045e-92 1.39964e-91 8.15865e-91 1.50108e-90 2.32919e-90 3.27162e-90 3.84669e-90 4.4056e-90 4.64146e-90 4.70524e-90 4.78008e-90 5.014e-90 4.31607e-90 3.94578e-90 3.62002e-90 3.30012e-90 2.82264e-90 2.39847e-90 2.01914e-90 1.645e-90 1.26499e-90 -4.7034e-90 7.11673e-91 6.62931e-91 4.63502e-91 4.27242e-91 1.12029e-91 
1.33946e-91 3.45063e-91 1.31579e-90 1.94866e-90 1.71974e-90 2.08186e-90 3.3223e-90 2.98426e-90 3.34047e-90 3.29372e-90 2.71775e-90 4.20225e-90 2.88633e-90 2.34492e-90 2.59243e-90 1.956e-90 2.01356e-90 1.47456e-90 9.35969e-91 1.13075e-90 9.78289e-91 6.07912e-90 4.5052e-91 3.51805e-91 1.95988e-91 2.29706e-93 2.4592e-92 8.32578e-91 8.99154e-91 1.56069e-90 2.80699e-90 3.23138e-90 3.36989e-90 3.63946e-90 3.6448e-90 3.68705e-90 3.92492e-90 3.27474e-90 3.05693e-90 2.81378e-90 2.51018e-90 2.17389e-90 1.85532e-90 1.56121e-90 1.36068e-90 9.39213e-91 8.4355e-91 -2.84237e-90 5.06939e-91 3.56472e-91 3.56206e-91 1.73996e-92 
1.32808e-92 3.03572e-91 6.12709e-91 1.03224e-90 1.45285e-90 1.81694e-90 1.91854e-90 2.17326e-90 2.25323e-90 2.3017e-90 2.22004e-90 1.95162e-90 1.99357e-90 1.82044e-90 1.58034e-90 1.39568e-90 1.1695e-90 1.06213e-90 9.2543e-91 7.69706e-91 6.0543e-91 4.5052e-91 3.63866e-90 2.62576e-91 1.71093e-91 7.23804e-92 9.60719e-92 3.67719e-91 8.85017e-91 1.36427e-90 1.73896e-90 2.07545e-90 2.49539e-90 2.56902e-90 2.63435e-90 2.6609e-90 2.75647e-90 2.44793e-90 2.18932e-90 2.00777e-90 1.84329e-90 1.56682e-90 1.34095e-90 1.12593e-90 8.92128e-91 7.18798e-91 6.64866e-91 4.30613e-91 -2.37358e-90 2.62965e-91 2.35536e-91 7.80822e-92 
2.5875e-92 2.51138e-91 4.87188e-91 8.00203e-91 1.10885e-90 1.39058e-90 1.47641e-90 1.65114e-90 1.72316e-90 1.76032e-90 1.69362e-90 1.50826e-90 1.52896e-90 1.3933e-90 1.20574e-90 1.06595e-90 9.04337e-91 8.1752e-91 7.15594e-91 5.95194e-91 4.62918e-91 3.51805e-91 2.62576e-91 2.32955e-90 1.28541e-91 5.4677e-92 7.71928e-92 2.95235e-91 6.90809e-91 1.04831e-90 1.3484e-90 1.59233e-90 1.91277e-90 1.97733e-90 2.01538e-90 2.02817e-90 2.09544e-90 1.8693e-90 1.6732e-90 1.52827e-90 1.41448e-90 1.19561e-90 1.02203e-90 8.50456e-91 6.70249e-91 5.42986e-91 5.03588e-91 3.2553e-91 2.84306e-91 -1.94332e-90 1.78323e-91 5.87647e-92 
1.38829e-92 1.65269e-91 3.00241e-91 4.9821e-91 7.34084e-91 9.09573e-91 9.39374e-91 1.06748e-90 1.10307e-90 1.12212e-90 1.1144e-90 9.19744e-91 9.656e-91 8.94489e-91 7.56543e-91 6.75219e-91 5.57949e-91 5.09517e-91 4.58344e-91 3.60906e-91 2.86766e-91 1.95988e-91 1.71093e-91 1.28541e-91 1.41801e-90 3.83038e-92 5.80475e-92 1.83e-91 4.66636e-91 7.11777e-91 8.60692e-91 1.03837e-90 1.25863e-90 1.31209e-90 1.34828e-90 1.36561e-90 1.37501e-90 1.28016e-90 1.1302e-90 1.03378e-90 9.56937e-91 7.98587e-91 6.93492e-91 5.85692e-91 4.58254e-91 3.92771e-91 3.54576e-91 2.49329e-91 2.00979e-91 1.41544e-91 -1.40727e-90 4.17974e-92 
-7.20888e-93 7.73439e-92 4.90123e-92 1.14772e-91 3.24848e-91 4.28505e-91 2.41149e-91 4.16296e-91 3.8351e-91 4.20981e-91 4.83873e-91 8.46373e-92 3.56791e-91 3.82318e-91 2.23269e-91 2.62755e-91 1.51461e-91 2.10074e-91 2.45987e-91 1.46389e-91 9.46045e-92 2.29706e-93 7.23804e-92 5.4677e-92 3.83038e-92 3.54983e-91 3.43231e-92 3.12734e-92 2.0854e-91 2.79941e-91 2.94496e-91 3.61125e-91 4.34281e-91 4.65013e-91 4.5979e-91 4.72936e-91 5.2779e-91 3.41276e-91 3.82579e-91 3.66082e-91 3.1479e-91 2.8361e-91 2.12781e-91 1.95947e-91 1.55753e-91 1.22424e-91 1.18764e-91 4.92474e-92 6.88738e-92 4.63468e-92 4.33895e-92 1.92538e-91 
-2.2956e-90 4.86489e-91 4.47709e-91 4.23333e-91 7.68921e-91 8.81335e-91 5.95743e-91 8.1163e-91 7.1389e-91 7.81245e-91 7.92699e-91 3.33714e-91 6.2521e-91 6.55129e-91 4.46659e-91 4.32681e-91 3.03339e-91 3.4211e-91 3.70679e-91 2.43307e-91 1.39964e-91 2.4592e-92 9.60719e-92 7.71928e-92 5.80475e-92 3.43231e-92 5.20207e-90 6.57232e-91 1.34256e-90 1.60107e-90 1.61768e-90 1.79886e-90 2.29851e-90 2.20388e-90 2.28109e-90 2.24415e-90 2.04603e-90 2.24443e-90 1.79311e-90 1.59851e-90 1.50622e-90 1.23404e-90 1.11332e-90 8.50928e-91 6.28227e-91 6.14464e-91 5.07624e-91 4.61931e-91 2.43335e-91 1.88224e-91 1.13791e-91 6.04451e-92 
8.04076e-91 -6.68998e-90 2.7326e-90 2.63981e-90 2.45328e-90 2.5373e-90 3.19065e-90 2.85925e-90 2.90291e-90 2.90611e-90 2.45039e-90 3.33029e-90 2.44719e-90 2.16592e-90 2.28545e-90 1.75219e-90 1.69706e-90 1.29215e-90 8.95163e-91 1.00303e-90 8.15865e-91 8.32578e-91 3.67719e-91 2.95235e-91 1.83e-91 3.12734e-92 6.57232e-91 2.27439e-89 4.77335e-90 5.74092e-90 7.66359e-90 8.26636e-90 8.12162e-90 8.74788e-90 8.52952e-90 8.53265e-90 8.48606e-90 6.88156e-90 6.77195e-90 6.31848e-90 5.3791e-90 4.78358e-90 3.93583e-90 3.36083e-90 2.95198e-90 2.19657e-90 1.74307e-90 1.0866e-90 9.778e-91 7.13855e-91 5.38452e-91 1.74558e-91 
8.31061e-91 2.77487e-90 -1.11477e-89 3.55656e-90 5.13173e-90 5.83907e-90 5.0157e-90 5.89884e-90 5.69877e-90 5.96246e-90 5.91227e-90 4.17517e-90 5.0863e-90 4.96755e-90 4.01592e-90 3.7275e-90 2.90307e-90 2.86453e-90 2.7507e-90 2.09499e-90 1.50108e-90 8.99154e-91 8.85017e-91 6.90809e-91 4.66636e-91 2.0854e-91 1.34256e-90 4.77335e-90 4.42133e-89 1.19078e-89 1.30333e-89 1.41902e-89 1.67889e-89 1.6549e-89 1.66818e-89 1.64493e-89 1.56506e-89 1.5661e-89 1.2924e-89 1.16292e-89 1.09288e-89 9.11966e-90 7.96558e-90 6.30315e-90 4.67963e-90 4.19263e-90 3.64028e-90 2.88005e-90 1.84694e-90 1.30568e-90 9.57352e-91 3.55915e-91 
6.78769e-91 2.62516e-90 3.55017e-90 -1.46354e-89 6.66212e-90 7.9473e-90 7.65463e-90 8.80944e-90 8.87414e-90 9.12918e-90 8.97672e-90 7.17772e-90 7.85291e-90 7.42125e-90 6.23e-90 5.59791e-90 4.58051e-90 4.28636e-90 3.95089e-90 3.09057e-90 2.32919e-90 1.56069e-90 1.36427e-90 1.04831e-90 7.11777e-91 2.79941e-91 1.60107e-90 5.74092e-90 1.19078e-89 6.86179e-89 1.83196e-89 2.06554e-89 2.43523e-89 2.43792e-89 2.4714e-89 2.44664e-89 2.33675e-89 2.30331e-89 1.92391e-89 1.73165e-89 1.60821e-89 1.34595e-89 1.17779e-89 9.46028e-90 7.12867e-90 6.24821e-90 5.38873e-90 4.20406e-90 2.81524e-90 1.97573e-90 1.46428e-90 4.94742e-91 
9.61088e-91 2.53926e-90 4.95193e-90 6.5474e-90 -1.45468e-89 9.20562e-90 1.09651e-89 1.13388e-89 1.19155e-89 1.20543e-89 1.11564e-89 1.17293e-89 1.043e-89 9.33636e-90 8.71608e-90 7.25523e-90 6.53158e-90 5.51005e-90 4.45462e-90 4.0743e-90 3.27162e-90 2.80699e-90 1.73896e-90 1.3484e-90 8.60692e-91 2.94496e-91 1.61768e-90 7.66359e-90 1.30333e-89 1.83196e-89 9.51663e-89 2.8179e-89 2.982e-89 3.17646e-89 3.16978e-89 3.16837e-89 3.14853e-89 2.66012e-89 2.51328e-89 2.31531e-89 2.01209e-89 1.75742e-89 1.46932e-89 1.24734e-89 1.04047e-89 8.00826e-90 6.63618e-90 4.29985e-90 3.73505e-90 2.6243e-90 2.0546e-90 7.075e-91 
8.92074e-91 2.39666e-90 5.13984e-90 7.32726e-90 8.77196e-90 -1.26083e-89 1.28881e-89 1.34648e-89 1.42209e-89 1.43685e-89 1.3448e-89 1.38643e-89 1.24624e-89 1.11359e-89 1.03305e-89 8.60865e-90 7.72372e-90 6.5143e-90 5.2945e-90 4.75964e-90 3.84669e-90 3.23138e-90 2.07545e-90 1.59233e-90 1.03837e-90 3.61125e-91 1.79886e-90 8.26636e-90 1.41902e-89 2.06554e-89 2.8179e-89 1.20094e-88 3.50386e-89 3.76897e-89 3.78758e-89 3.7947e-89 3.76537e-89 3.17344e-89 3.02609e-89 2.7942e-89 2.40757e-89 2.10737e-89 1.76357e-89 1.51136e-89 1.27004e-89 9.78843e-90 8.02259e-90 5.24648e-90 4.54706e-90 3.21426e-90 2.45454e-90 8.76472e-91 
7.25192e-91 2.87695e-90 4.88584e-90 7.60987e-90 1.07383e-89 1.33144e-89 -9.64368e-90 1.59611e-89 1.65501e-89 1.69531e-89 1.62122e-89 1.48717e-89 1.47195e-89 1.34274e-89 1.18193e-89 1.0175e-89 8.77841e-90 7.82021e-90 6.77201e-90 5.67958e-90 4.4056e-90 3.36989e-90 2.49539e-90 1.91277e-90 1.25863e-90 4.34281e-91 2.29851e-90 8.12162e-90 1.67889e-89 2.43523e-89 2.982e-89 3.50386e-89 1.42944e-88 4.19996e-89 4.30443e-89 4.27572e-89 4.14266e-89 3.97091e-89 3.39796e-89 3.06943e-89 2.79632e-89 2.36242e-89 2.05966e-89 1.67222e-89 1.29836e-89 1.09329e-89 9.36166e-90 7.06236e-90 4.98731e-90 3.53038e-90 2.68144e-90 8.39233e-91 
8.7257e-91 2.8668e-90 5.55334e-90 8.41925e-90 1.10777e-89 1.368e-89 1.54395e-89 -6.91505e-90 1.74893e-89 1.77641e-89 1.70051e-89 1.6186e-89 1.53979e-89 1.39702e-89 1.24966e-89 1.06466e-89 9.3356e-90 8.11648e-90 6.88602e-90 5.85289e-90 4.64146e-90 3.63946e-90 2.56902e-90 1.97733e-90 1.31209e-90 4.65013e-91 2.20388e-90 8.74788e-90 1.6549e-89 2.43792e-89 3.17646e-89 3.76897e-89 4.19996e-89 1.55948e-88 4.50803e-89 4.51681e-89 4.41982e-89 3.96349e-89 3.60361e-89 3.29222e-89 2.91939e-89 2.50247e-89 2.13418e-89 1.79379e-89 1.4499e-89 1.17565e-89 9.80006e-90 6.91043e-90 5.43812e-90 3.82077e-90 2.87943e-90 9.96369e-91 
7.18064e-91 2.74896e-90 5.27003e-90 8.24373e-90 1.11669e-89 1.38085e-89 1.54184e-89 1.68536e-89 -4.56184e-90 1.79885e-89 1.72964e-89 1.63019e-89 1.57287e-89 1.42544e-89 1.27135e-89 1.08483e-89 9.45317e-90 8.24879e-90 7.05995e-90 5.94736e-90 4.70524e-90 3.6448e-90 2.63435e-90 2.01538e-90 1.34828e-90 4.5979e-91 2.28109e-90 8.52952e-90 1.66818e-89 2.4714e-89 3.16978e-89 3.78758e-89 4.30443e-89 4.50803e-89 1.60549e-88 4.61706e-89 4.48467e-89 4.14442e-89 3.71616e-89 3.38469e-89 3.00945e-89 2.57133e-89 2.21412e-89 1.84848e-89 1.4904e-89 1.22599e-89 1.01791e-89 7.48377e-90 5.57547e-90 3.9822e-90 2.91593e-90 9.87691e-91 
7.49614e-91 2.77819e-90 5.42643e-90 8.44126e-90 1.1336e-89 1.40107e-89 1.57069e-89 1.71292e-89 1.79647e-89 -2.40478e-90 1.75762e-89 1.65598e-89 1.59083e-89 1.44602e-89 1.29091e-89 1.09995e-89 9.58224e-90 8.36019e-90 7.11597e-90 6.00952e-90 4.78008e-90 3.68705e-90 2.6609e-90 2.02817e-90 1.36561e-90 4.72936e-91 2.24415e-90 8.53265e-90 1.64493e-89 2.44664e-89 3.16837e-89 3.7947e-89 4.27572e-89 4.51681e-89 4.61706e-89 1.5909e-88 4.51481e-89 4.11847e-89 3.73232e-89 3.39683e-89 3.01375e-89 2.58054e-89 2.21312e-89 1.85915e-89 1.50675e-89 1.23348e-89 1.02027e-89 7.40991e-90 5.63394e-90 4.02469e-90 2.95043e-90 1.02383e-90 
7.21822e-91 2.66305e-90 5.62769e-90 8.7973e-90 1.14285e-89 1.42454e-89 1.61124e-89 1.7639e-89 1.84718e-89 1.88715e-89 -8.79072e-91 1.71633e-89 1.64447e-89 1.49128e-89 1.33892e-89 1.14005e-89 9.92204e-90 8.69656e-90 7.28236e-90 6.30697e-90 5.014e-90 3.92492e-90 2.75647e-90 2.09544e-90 1.37501e-90 5.2779e-91 2.04603e-90 8.48606e-90 1.56506e-89 2.33675e-89 3.14853e-89 3.76537e-89 4.14266e-89 4.41982e-89 4.48467e-89 4.51481e-89 1.51081e-88 3.87189e-89 3.62162e-89 3.32694e-89 2.9049e-89 2.52361e-89 2.12643e-89 1.80802e-89 1.49198e-89 1.16911e-89 9.76435e-90 6.48792e-90 5.4637e-90 3.87823e-90 2.99973e-90 1.10288e-90 
5.04643e-91 2.79632e-90 4.47732e-90 7.23882e-90 1.06329e-89 1.30576e-89 1.40292e-89 1.56053e-89 1.62955e-89 1.66206e-89 1.6102e-89 -2.68859e-90 1.45566e-89 1.32693e-89 1.17268e-89 1.00494e-89 8.70892e-90 7.67883e-90 6.68764e-90 5.50046e-90 4.31607e-90 3.27474e-90 2.44793e-90 1.8693e-90 1.28016e-90 3.41276e-91 2.24443e-90 6.88156e-90 1.5661e-89 2.30331e-89 2.66012e-89 3.17344e-89 3.97091e-89 3.96349e-89 4.14442e-89 4.11847e-89 3.87189e-89 1.35272e-88 3.32814e-89 2.96049e-89 2.78315e-89 2.28784e-89 2.05882e-89 1.6405e-89 1.22854e-89 1.11562e-89 9.52078e-90 8.0502e-90 4.95812e-90 3.57488e-90 2.53439e-90 6.60172e-91 
5.72412e-91 2.27252e-90 4.47361e-90 6.88722e-90 9.16617e-90 1.13055e-89 1.2757e-89 1.38482e-89 1.46144e-89 1.48295e-89 1.43289e-89 1.36317e-89 -2.94229e-90 1.18612e-89 1.06236e-89 9.02377e-90 7.86035e-90 6.83529e-90 5.82082e-90 4.9345e-90 3.94578e-90 3.05693e-90 2.18932e-90 1.6732e-90 1.1302e-90 3.82579e-91 1.79311e-90 6.77195e-90 1.2924e-89 1.92391e-89 2.51328e-89 3.02609e-89 3.39796e-89 3.60361e-89 3.71616e-89 3.73232e-89 3.62162e-89 3.32814e-89 1.1262e-88 2.77926e-89 2.45331e-89 2.10272e-89 1.80353e-89 1.52245e-89 1.25247e-89 1.02768e-89 8.37899e-90 6.19702e-90 4.63941e-90 3.37337e-90 2.40296e-90 8.44223e-91 
5.65958e-91 2.10319e-90 4.2773e-90 6.48781e-90 8.43974e-90 1.03675e-89 1.18094e-89 1.27686e-89 1.34518e-89 1.36722e-89 1.32019e-89 1.25934e-89 1.2018e-89 -4.87978e-90 9.7791e-90 8.29829e-90 7.23309e-90 6.26099e-90 5.29301e-90 4.51459e-90 3.62002e-90 2.81378e-90 2.00777e-90 1.52827e-90 1.03378e-90 3.66082e-91 1.59851e-90 6.31848e-90 1.16292e-89 1.73165e-89 2.31531e-89 2.7942e-89 3.06943e-89 3.29222e-89 3.38469e-89 3.39683e-89 3.32694e-89 2.96049e-89 2.77926e-89 9.71223e-89 2.22048e-89 1.9192e-89 1.63139e-89 1.39576e-89 1.16493e-89 9.36903e-90 7.61285e-90 5.42201e-90 4.25795e-90 3.08909e-90 2.21732e-90 8.20451e-91 
4.75788e-91 2.11674e-90 3.77598e-90 5.78882e-90 7.94733e-90 9.76284e-90 1.07271e-89 1.17574e-89 1.2328e-89 1.25615e-89 1.22071e-89 1.13117e-89 1.10166e-89 1.00408e-89 -6.46703e-90 7.63717e-90 6.60454e-90 5.80651e-90 5.01585e-90 4.17166e-90 3.30012e-90 2.51018e-90 1.84329e-90 1.41448e-90 9.56937e-91 3.1479e-91 1.50622e-90 5.3791e-90 1.09288e-89 1.60821e-89 2.01209e-89 2.40757e-89 2.79632e-89 2.91939e-89 3.00945e-89 3.01375e-89 2.9049e-89 2.78315e-89 2.45331e-89 2.22048e-89 8.18141e-89 1.69293e-89 1.47132e-89 1.22078e-89 9.67893e-90 8.2282e-90 6.86849e-90 5.25373e-90 3.73435e-90 2.6782e-90 1.93645e-90 6.33331e-91 
4.02579e-91 1.71187e-90 3.30884e-90 5.00394e-90 6.63515e-90 8.15271e-90 9.06974e-90 9.91081e-90 1.04143e-89 1.05989e-89 1.0238e-89 9.61818e-90 9.33324e-90 8.48294e-90 7.57565e-90 -3.37652e-90 5.60447e-90 4.91501e-90 4.19682e-90 3.5548e-90 2.82264e-90 2.17389e-90 1.56682e-90 1.19561e-90 7.98587e-91 2.8361e-91 1.23404e-90 4.78358e-90 9.11966e-90 1.34595e-89 1.75742e-89 2.10737e-89 2.36242e-89 2.50247e-89 2.57133e-89 2.58054e-89 2.52361e-89 2.28784e-89 2.10272e-89 1.9192e-89 1.69293e-89 7.45437e-89 1.24372e-89 1.05108e-89 8.62093e-90 7.01538e-90 5.77989e-90 4.17183e-90 3.19732e-90 2.30579e-90 1.68185e-90 5.99841e-91 
3.27985e-91 1.49082e-90 2.7307e-90 4.21516e-90 5.75491e-90 7.04068e-90 7.82533e-90 8.53895e-90 8.97762e-90 9.11428e-90 8.79875e-90 8.34554e-90 8.01355e-90 7.26606e-90 6.50628e-90 5.53908e-90 -5.18486e-90 4.19644e-90 3.59388e-90 3.01789e-90 2.39847e-90 1.85532e-90 1.34095e-90 1.02203e-90 6.93492e-91 2.12781e-91 1.11332e-90 3.93583e-90 7.96558e-90 1.17779e-89 1.46932e-89 1.76357e-89 2.05966e-89 2.13418e-89 2.21412e-89 2.21312e-89 2.12643e-89 2.05882e-89 1.80353e-89 1.63139e-89 1.47132e-89 1.24372e-89 5.98168e-89 9.00122e-90 7.17431e-90 6.09117e-90 5.05893e-90 3.93786e-90 2.7381e-90 1.98615e-90 1.41397e-90 4.4796e-91 
2.57581e-91 1.1554e-90 2.38481e-90 3.63883e-90 4.76277e-90 5.80893e-90 6.6441e-90 7.14497e-90 7.54743e-90 7.62536e-90 7.4001e-90 7.07004e-90 6.70191e-90 6.05955e-90 5.47264e-90 4.64808e-90 4.04988e-90 -6.04582e-90 2.95383e-90 2.49209e-90 2.01914e-90 1.56121e-90 1.12593e-90 8.50456e-91 5.85692e-91 1.95947e-91 8.50928e-91 3.36083e-90 6.30315e-90 9.46028e-90 1.24734e-89 1.51136e-89 1.67222e-89 1.79379e-89 1.84848e-89 1.85915e-89 1.80802e-89 1.6405e-89 1.52245e-89 1.39576e-89 1.22078e-89 1.05108e-89 9.00122e-90 4.66174e-89 6.38971e-90 5.21983e-90 4.23677e-90 3.1051e-90 2.37091e-90 1.72096e-90 1.21509e-90 4.36263e-91 
2.78252e-91 8.53449e-91 2.1418e-90 3.12759e-90 3.6701e-90 4.44014e-90 5.49079e-90 5.66479e-90 6.06613e-90 6.06457e-90 5.77041e-90 6.00768e-90 5.36213e-90 4.76591e-90 4.47584e-90 3.68967e-90 3.3015e-90 2.73032e-90 -6.31857e-90 1.97337e-90 1.645e-90 1.36068e-90 8.92128e-91 6.70249e-91 4.58254e-91 1.55753e-91 6.28227e-91 2.95198e-90 4.67963e-90 7.12867e-90 1.04047e-89 1.27004e-89 1.29836e-89 1.4499e-89 1.4904e-89 1.50675e-89 1.49198e-89 1.22854e-89 1.25247e-89 1.16493e-89 9.67893e-90 8.62093e-90 7.17431e-90 6.38971e-90 3.60545e-89 4.33901e-90 3.37295e-90 2.25793e-90 1.96661e-90 1.46071e-90 1.01576e-90 4.03419e-91 
2.10036e-91 8.54299e-91 1.60168e-90 2.35742e-90 3.17644e-90 3.80999e-90 4.30242e-90 4.59908e-90 4.85635e-90 4.87152e-90 4.79984e-90 4.48204e-90 4.28694e-90 3.89983e-90 3.48865e-90 2.96223e-90 2.5693e-90 2.19835e-90 1.90414e-90 -5.4917e-90 1.26499e-90 9.39213e-91 7.18798e-91 5.42986e-91 3.92771e-91 1.22424e-91 6.14464e-91 2.19657e-90 4.19263e-90 6.24821e-90 8.00826e-90 9.78843e-90 1.09329e-89 1.17565e-89 1.22599e-89 1.23348e-89 1.16911e-89 1.11562e-89 1.02768e-89 9.36903e-90 8.2282e-90 7.01538e-90 6.09117e-90 5.21983e-90 4.33901e-90 2.68302e-89 2.91571e-90 2.3088e-90 1.62734e-90 1.20655e-90 7.85717e-91 2.85926e-91 
1.27669e-91 7.5242e-91 1.33266e-90 2.05e-90 2.87735e-90 3.49638e-90 3.78534e-90 4.17328e-90 4.35788e-90 4.42998e-90 4.36926e-90 3.91978e-90 3.87735e-90 3.54795e-90 3.1212e-90 2.69666e-90 2.3028e-90 2.03246e-90 1.77987e-90 1.44363e-90 -4.7034e-90 8.4355e-91 6.64866e-91 5.03588e-91 3.54576e-91 1.18764e-91 5.07624e-91 1.74307e-90 3.64028e-90 5.38873e-90 6.63618e-90 8.02259e-90 9.36166e-90 9.80006e-90 1.01791e-89 1.02027e-89 9.76435e-90 9.52078e-90 8.37899e-90 7.61285e-90 6.86849e-90 5.77989e-90 5.05893e-90 4.23677e-90 3.37295e-90 2.91571e-90 2.00766e-89 1.90241e-90 1.32418e-90 9.58723e-91 6.73052e-91 2.28263e-91 
7.32099e-92 6.05251e-91 7.84757e-91 1.22792e-90 2.02102e-90 2.3918e-90 2.43869e-90 2.72154e-90 2.83277e-90 2.84833e-90 2.87309e-90 2.46784e-90 2.50775e-90 2.31873e-90 1.9954e-90 1.73079e-90 1.46678e-90 1.29452e-90 1.2009e-90 8.93515e-91 7.11673e-91 -2.84237e-90 4.30613e-91 3.2553e-91 2.49329e-91 4.92474e-92 4.61931e-91 1.0866e-90 2.88005e-90 4.20406e-90 4.29985e-90 5.24648e-90 7.06236e-90 6.91043e-90 7.48377e-90 7.40991e-90 6.48792e-90 8.0502e-90 6.19702e-90 5.42201e-90 5.25373e-90 4.17183e-90 3.93786e-90 3.1051e-90 2.25793e-90 2.3088e-90 1.90241e-90 1.71206e-89 9.72204e-91 7.29883e-91 4.30115e-91 9.70466e-92 
6.92035e-92 3.64663e-91 7.79869e-91 1.20259e-90 1.56976e-90 1.91011e-90 2.19738e-90 2.33829e-90 2.4686e-90 2.48523e-90 2.43146e-90 2.30701e-90 2.16713e-90 1.96421e-90 1.7694e-90 1.50367e-90 1.31259e-90 1.12809e-90 9.58801e-91 8.01477e-91 6.62931e-91 5.06939e-91 -2.37358e-90 2.84306e-91 2.00979e-91 6.88738e-92 2.43335e-91 9.778e-91 1.84694e-90 2.81524e-90 3.73505e-90 4.54706e-90 4.98731e-90 5.43812e-90 5.57547e-90 5.63394e-90 5.4637e-90 4.95812e-90 4.63941e-90 4.25795e-90 3.73435e-90 3.19732e-90 2.7381e-90 2.37091e-90 1.96661e-90 1.62734e-90 1.32418e-90 9.72204e-91 1.10017e-89 5.44478e-91 3.88719e-91 1.40354e-91 
6.51093e-92 2.72056e-91 5.6714e-91 8.52593e-91 1.1081e-90 1.33607e-90 1.5456e-90 1.64299e-90 1.72917e-90 1.73774e-90 1.68921e-90 1.63209e-90 1.51961e-90 1.3742e-90 1.25074e-90 1.04803e-90 9.16384e-91 7.80041e-91 6.5578e-91 5.56837e-91 4.63502e-91 3.56472e-91 2.62965e-91 -1.94332e-90 1.41544e-91 4.63468e-92 1.88224e-91 7.13855e-91 1.30568e-90 1.97573e-90 2.6243e-90 3.21426e-90 3.53038e-90 3.82077e-90 3.9822e-90 4.02469e-90 3.87823e-90 3.57488e-90 3.37337e-90 3.08909e-90 2.6782e-90 2.30579e-90 1.98615e-90 1.72096e-90 1.46071e-90 1.20655e-90 9.58723e-91 7.29883e-91 5.44478e-91 7.11349e-90 2.7667e-91 1.01954e-91 
4.01021e-92 1.94462e-91 4.76884e-91 7.52616e-91 9.16781e-91 1.1381e-90 1.34698e-90 1.43309e-90 1.50285e-90 1.53359e-90 1.44203e-90 1.47158e-90 1.32683e-90 1.18634e-90 1.09953e-90 9.17406e-91 8.15576e-91 7.0171e-91 5.63613e-91 5.17398e-91 4.27242e-91 3.56206e-91 2.35536e-91 1.78323e-91 -1.40727e-90 4.33895e-92 1.13791e-91 5.38452e-91 9.57352e-91 1.46428e-90 2.0546e-90 2.45454e-90 2.68144e-90 2.87943e-90 2.91593e-90 2.95043e-90 2.99973e-90 2.53439e-90 2.40296e-90 2.21732e-90 1.93645e-90 1.68185e-90 1.41397e-90 1.21509e-90 1.01576e-90 7.85717e-91 6.73052e-91 4.30115e-91 3.88719e-91 2.7667e-91 4.48784e-90 7.84748e-92 
1.4647e-92 9.15548e-92 1.0134e-91 1.63118e-91 3.4332e-91 4.4797e-91 2.89177e-91 4.58865e-91 4.25344e-91 4.69968e-91 5.29722e-91 1.46633e-91 4.01007e-91 4.22009e-91 2.71549e-91 2.93379e-91 1.82013e-91 2.33369e-91 2.53747e-91 1.65155e-91 1.12029e-91 1.73996e-92 7.80822e-92 5.87647e-92 4.17974e-92 1.92538e-91 6.04451e-92 1.74558e-91 3.55915e-91 4.94742e-91 7.075e-91 8.76472e-91 8.39233e-91 9.96369e-91 9.87691e-91 1.02383e-90 1.10288e-90 6.60172e-91 8.44223e-91 8.20451e-91 6.33331e-91 5.99841e-91 4.4796e-91 4.36263e-91 4.03419e-91 2.85926e-91 2.28263e-91 9.70466e-92 1.40354e-91 1.01954e-91 7.84748e-92 1.012e-90 


==> anc/FissionFractions.txt <==
# Effective fission fractions of four isotopes for each AD

#AD1 effective fission fractions:
#Group_No.   U-235  U-238  Pu-239 Pu-241
1            0.643  0.075  0.242  0.040 
2            0.622  0.075  0.259  0.043
3            0.613  0.076  0.267  0.045
4            0.605  0.076  0.272  0.048
5            0.598  0.076  0.278  0.049
6            0.591  0.076  0.282  0.051
7            0.586  0.076  0.286  0.052
8            0.581  0.076  0.291  0.052
9            0.573  0.076  0.296  0.055
10           0.567  0.076  0.301  0.056
11           0.564  0.076  0.305  0.056
12           0.557  0.076  0.309  0.058
13           0.551  0.076  0.314  0.059
14           0.546  0.076  0.318  0.059
15           0.540  0.076  0.322  0.061
16           0.537  0.076  0.325  0.062
17           0.532  0.077  0.329  0.062
18           0.525  0.077  0.334  0.064
19           0.518  0.077  0.339  0.067
20           0.507  0.077  0.346  0.070

#AD2 effective fission fractions:
#Group_No.   U-235  U-238  Pu-239 Pu-241
1            0.642  0.075  0.243  0.040
2            0.621  0.075  0.260  0.043
3            0.610  0.076  0.268  0.046
4            0.603  0.076  0.274  0.048
5            0.595  0.076  0.279  0.049
6            0.590  0.076  0.283  0.051
7            0.585  0.076  0.288  0.051
8            0.579  0.076  0.292  0.053
9            0.572  0.076  0.297  0.055
10           0.566  0.076  0.302  0.056
11           0.563  0.076  0.306  0.055
12           0.556  0.076  0.310  0.058
13           0.550  0.076  0.315  0.058
14           0.544  0.076  0.319  0.060
15           0.539  0.076  0.323  0.061
16           0.535  0.077  0.327  0.062
17           0.529  0.077  0.331  0.063
18           0.522  0.077  0.336  0.065
19           0.515  0.077  0.341  0.068
20           0.505  0.077  0.348  0.070

#AD3 effective fission fractions:
#Group_No.   U-235  U-238  Pu-239 Pu-241
1            0.608  0.075  0.270  0.046
2            0.601  0.076  0.277  0.046
3            0.595  0.076  0.282  0.048
4            0.590  0.076  0.285  0.049
5            0.586  0.076  0.288  0.050
6            0.580  0.076  0.292  0.052
7            0.575  0.076  0.295  0.054
8            0.572  0.076  0.298  0.054
9            0.568  0.076  0.301  0.055
10           0.565  0.076  0.304  0.055
11           0.562  0.076  0.307  0.055
12           0.556  0.076  0.311  0.056
13           0.553  0.076  0.314  0.056
14           0.549  0.076  0.317  0.058
15           0.547  0.076  0.319  0.057
16           0.541  0.076  0.323  0.060
17           0.534  0.076  0.328  0.062
18           0.527  0.077  0.334  0.062
19           0.517  0.077  0.341  0.065
20           0.510  0.077  0.347  0.066

#AD4 effective fission fractions:
#Group_No.   U-235  U-238  Pu-239 Pu-241
1            0.609  0.075  0.270  0.046
2            0.600  0.075  0.277  0.047
3            0.595  0.075  0.281  0.048
4            0.590  0.076  0.285  0.050
5            0.585  0.076  0.288  0.052
6            0.582  0.076  0.291  0.052
7            0.577  0.076  0.294  0.054
8            0.574  0.076  0.296  0.054
9            0.569  0.076  0.299  0.056
10           0.567  0.076  0.302  0.055
11           0.564  0.076  0.305  0.055
12           0.561  0.076  0.307  0.056
13           0.556  0.076  0.312  0.057
14           0.551  0.076  0.315  0.058
15           0.547  0.076  0.318  0.059
16           0.543  0.076  0.322  0.059
17           0.536  0.076  0.326  0.061
18           0.530  0.077  0.332  0.062
19           0.521  0.077  0.339  0.064
20           0.512  0.077  0.345  0.066


==> anc/InputU238Pu241Spectra.txt <==
#Energy Bin Center (MeV):0.85, 1.125, 1.375, 1.625, 1.875, 2.125, 2.375, 2.625, 2.875, 3.125, 3.375, 3.625, 3.875, 4.125, 4.375, 4.625, 4.875, 5.125, 5.375, 5.625, 5.875, 6.125, 6.375, 6.625, 6.875, 7.5
#Energy Bin Edges (MeV):0.7, 1, 1.25, 1.5, 1.75, 2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5, 4.75, 5, 5.25, 5.5, 5.75, 6, 6.25, 6.5, 6.75, 7, 8

#U238
#Bin_No.	Energy(MeV)	Spectra(cm^2/fission/MeV)	Shape uncertainty
1	0.85	1.36148e-44	0.15
2	1.125	4.80491e-44	0.15
3	1.375	9.11318e-44	0.15
4	1.625	1.37303e-43	0.15
5	1.875	1.83244e-43	0.15
6	2.125	2.26351e-43	0.15
7	2.375	2.62271e-43	0.15
8	2.625	2.86512e-43	0.15
9	2.875	3.01338e-43	0.15
10	3.125	3.07682e-43	0.15
11	3.375	3.02613e-43	0.15
12	3.625	2.85291e-43	0.15
13	3.875	2.64541e-43	0.15
14	4.125	2.38593e-43	0.15
15	4.375	2.11996e-43	0.15
16	4.625	1.85722e-43	0.2
17	4.875	1.58587e-43	0.2
18	5.125	1.32912e-43	0.2
19	5.375	1.09967e-43	0.2
20	5.625	9.2238e-44	0.2
21	5.875	7.57936e-44	0.2
22	6.125	6.02585e-44	0.3
23	6.375	4.49017e-44	0.3
24	6.625	3.28563e-44	0.3
25	6.875	2.3692e-44	0.3
26	7.5	1.20582e-44	0.6
#Pu241
#Bin_No.	Energy(MeV)	Spectra(cm^2/fission/MeV)	Shape uncertainty
1	0.85	9.34889e-45	0.1
2	1.125	3.71715e-44	0.1
3	1.375	7.27646e-44	0.1
4	1.625	1.05937e-43	0.1
5	1.875	1.37365e-43	0.1
6	2.125	1.63368e-43	0.1
7	2.375	1.82297e-43	0.1
8	2.625	1.91233e-43	0.1
9	2.875	1.92732e-43	0.1
10	3.125	1.88247e-43	0.1
11	3.375	1.76992e-43	0.1
12	3.625	1.59809e-43	0.1
13	3.875	1.40871e-43	0.1
14	4.125	1.24426e-43	0.1
15	4.375	1.07747e-43	0.1
16	4.625	9.24644e-44	0.1
17	4.875	7.71878e-44	0.1
18	5.125	6.19957e-44	0.1
19	5.375	4.83133e-44	0.1
20	5.625	3.83016e-44	0.1
21	5.875	3.03456e-44	0.1
22	6.125	2.27826e-44	0.1
23	6.375	1.58899e-44	0.1
24	6.625	1.06762e-44	0.1
25	6.875	7.12641e-45	0.1
26	7.5	3.07677e-45	0.5


==> anc/Pucombo_DecomposedSpectra.txt <==
#Energy Bin Center (MeV):0.85, 1.125, 1.375, 1.625, 1.875, 2.125, 2.375, 2.625, 2.875, 3.125, 3.375, 3.625, 3.875, 4.125, 4.375, 4.625, 4.875, 5.125, 5.375, 5.625, 5.875, 6.125, 6.375, 6.625, 6.875, 7.5
#Energy Bin Edges (MeV):0.7, 1, 1.25, 1.5, 1.75, 2, 2.25, 2.5, 2.75, 3, 3.25, 3.5, 3.75, 4, 4.25, 4.5, 4.75, 5, 5.25, 5.5, 5.75, 6, 6.25, 6.5, 6.75, 7, 8

#Decomposed Spectra of U-235 and Pu-Combo:
#1~26 bins:U-235, 27~52 bins:Pu-Combo
#Bin_No. Energy(MeV) Spectra(cm^2/fission/MeV)
1        0.850       9.37758e-45 
2        1.125       3.61519e-44 
3        1.375       6.7112e-44  
4        1.625       9.55231e-44 
5        1.875       1.24941e-43 
6        2.125       1.49611e-43 
7        2.375       1.64081e-43 
8        2.625       1.7354e-43  
9        2.875       1.82369e-43 
10       3.125       1.77921e-43 
11       3.375       1.60196e-43 
12       3.625       1.54685e-43 
13       3.875       1.48569e-43 
14       4.125       1.32896e-43 
15       4.375       1.18136e-43 
16       4.625       1.07899e-43 
17       4.875       9.44875e-44 
18       5.125       8.07554e-44 
19       5.375       7.07526e-44 
20       5.625       5.67606e-44 
21       5.875       4.08067e-44 
22       6.125       3.52427e-44 
23       6.375       2.16954e-44 
24       6.625       1.66926e-44 
25       6.875       8.67067e-45 
26       7.500       3.10939e-45 
27       0.850       5.77302e-45  
28       1.125       3.78446e-44
29       1.375       7.61901e-44
30       1.625       1.09671e-43
31       1.875       1.32245e-43
32       2.125       1.4786e-43
33       2.375       1.70578e-43
34       2.625       1.78259e-43
35       2.875       1.6441e-43
36       3.125       1.63727e-43
37       3.375       1.6939e-43
38       3.625       1.37276e-43
39       3.875       1.0278e-43
40       4.125       9.87158e-44
41       4.375       9.70518e-44
42       4.625       8.53908e-44
43       4.875       7.3705e-44
44       5.125       6.01781e-44
45       5.375       4.02929e-44
46       5.625       2.94165e-44
47       5.875       3.07207e-44
48       6.125       1.5355e-44
49       6.375       1.65342e-44
50       6.625       8.17825e-45
51       6.875       9.68824e-45
52       7.500       1.60843e-45


#Covariance matrix of decomposed spectra of U-235 and Pu-Combo
#1~26 bins:U-235, 27~52 bins:Pu-Combo
#unit of the elements: (cm^2/fission/MeV)^2

2.10164e-90 7.03671e-91 9.95078e-91 8.29795e-91 7.9259e-91 7.46986e-91 8.56777e-91 6.89527e-91 6.03086e-91 6.11627e-91 4.19185e-91 6.82823e-91 3.95485e-91 3.62301e-91 3.88773e-91 2.50497e-91 3.00014e-91 1.80896e-91 9.04782e-92 1.40937e-91 8.17742e-92 1.22663e-91 8.34991e-93 2.18634e-92 1.16363e-92 -6.74468e-93 -2.08632e-90 8.87136e-91 9.96115e-91 7.91355e-91 1.07254e-90 9.52788e-91 7.86559e-91 9.14718e-91 7.29917e-91 7.69026e-91 7.10251e-91 5.01408e-91 5.54235e-91 5.59345e-91 4.7006e-91 3.97826e-91 3.16884e-91 2.45475e-91 2.70488e-91 2.05861e-91 1.16802e-91 6.40957e-92 5.94025e-92 6.01982e-92 3.59482e-92 1.4421e-92 
7.03671e-91 8.26035e-90 2.05064e-90 2.04168e-90 2.65512e-90 2.82917e-90 2.43687e-90 2.6607e-90 2.47031e-90 2.58322e-90 2.45863e-90 1.81152e-90 2.06904e-90 2.05459e-90 1.6646e-90 1.50215e-90 1.21253e-90 1.15439e-90 1.08707e-90 8.35994e-91 5.63475e-91 3.36711e-91 3.10464e-91 2.51005e-91 1.66953e-91 7.67921e-92 5.81213e-91 -6.52727e-90 2.59816e-90 2.60827e-90 2.61483e-90 2.595e-90 3.13341e-90 3.13792e-90 3.02118e-90 3.09048e-90 2.91267e-90 3.04268e-90 2.44815e-90 2.27229e-90 2.25644e-90 1.79827e-90 1.60139e-90 1.24355e-90 9.01203e-91 9.00962e-91 7.83985e-91 6.41408e-91 3.83812e-91 2.82063e-91 2.03963e-91 9.13867e-92 
9.95078e-91 2.05064e-90 1.28507e-89 4.22011e-90 4.22231e-90 4.3549e-90 5.15257e-90 4.69989e-90 4.73135e-90 4.72965e-90 4.07328e-90 5.15563e-90 3.90642e-90 3.49583e-90 3.57057e-90 2.78895e-90 2.68656e-90 2.08974e-90 1.52018e-90 1.57708e-90 1.2764e-90 1.24528e-90 6.023e-91 4.72371e-91 2.93505e-91 5.38716e-92 5.99343e-91 2.56191e-90 -9.93503e-90 3.8363e-90 5.21101e-90 5.44787e-90 5.31824e-90 5.94938e-90 5.6451e-90 5.85773e-90 5.95365e-90 4.86718e-90 4.721e-90 4.54061e-90 4.01958e-90 3.46268e-90 2.89486e-90 2.52505e-90 2.23597e-90 1.68622e-90 1.38797e-90 8.1682e-91 8.08473e-91 5.8211e-91 4.85268e-91 1.1046e-91 
8.29795e-91 2.04168e-90 4.22011e-90 1.86745e-89 5.60666e-90 6.23559e-90 7.52292e-90 7.25704e-90 7.50199e-90 7.48608e-90 6.6536e-90 7.82568e-90 6.28887e-90 5.54539e-90 5.46271e-90 4.39661e-90 4.13098e-90 3.2999e-90 2.49195e-90 2.43877e-90 1.99267e-90 1.86934e-90 1.00408e-90 7.72345e-91 4.82781e-91 1.14222e-91 5.27101e-91 2.61466e-90 3.83198e-90 -1.2955e-89 6.95019e-90 7.85153e-90 8.28107e-90 9.10776e-90 8.92186e-90 9.14683e-90 9.39632e-90 7.85487e-90 7.35015e-90 6.92797e-90 6.1737e-90 5.30368e-90 4.48467e-90 3.86602e-90 3.30131e-90 2.49417e-90 2.14575e-90 1.29056e-90 1.25681e-90 8.84814e-91 7.69092e-91 1.75502e-91 
7.9259e-91 2.65512e-90 4.22231e-90 5.60666e-90 2.59295e-89 9.08159e-90 8.92686e-90 9.96993e-90 9.98915e-90 1.01803e-89 9.83047e-90 8.06679e-90 8.53484e-90 7.99406e-90 6.75221e-90 6.02686e-90 4.98533e-90 4.56817e-90 4.11043e-90 3.25508e-90 2.45587e-90 1.68584e-90 1.41669e-90 1.0761e-90 7.13917e-91 3.10969e-91 8.69682e-91 2.54018e-90 5.40468e-90 7.0855e-90 -1.23839e-89 9.63234e-90 1.15595e-89 1.2061e-89 1.21152e-89 1.23085e-89 1.22988e-89 1.1355e-89 9.85623e-90 9.08767e-90 8.46975e-90 7.08003e-90 6.14193e-90 5.09555e-90 3.94476e-90 3.38617e-90 3.02536e-90 2.14049e-90 1.65787e-90 1.16534e-90 9.47856e-91 3.5487e-91 
7.46986e-91 2.82917e-90 4.3549e-90 6.23559e-90 9.08159e-90 3.38309e-89 1.07486e-89 1.23457e-89 1.24545e-89 1.27543e-89 1.24281e-89 9.8133e-90 1.07617e-89 1.00852e-89 8.35944e-90 7.56852e-90 6.18089e-90 5.76661e-90 5.25228e-90 4.10053e-90 3.06629e-90 2.04599e-90 1.78793e-90 1.36239e-90 8.93387e-91 4.18029e-91 9.6246e-91 2.70751e-90 6.14903e-90 8.47637e-90 1.00554e-89 -9.96099e-90 1.44272e-89 1.5032e-89 1.51415e-89 1.53561e-89 1.54939e-89 1.40675e-89 1.22904e-89 1.12772e-89 1.04974e-89 8.80408e-90 7.58591e-90 6.28063e-90 4.82992e-90 4.10666e-90 3.71659e-90 2.56438e-90 2.04049e-90 1.4218e-90 1.18686e-90 4.70998e-91 
8.56777e-91 2.43687e-90 5.15257e-90 7.52292e-90 8.92686e-90 1.07486e-89 4.01949e-89 1.3322e-89 1.40939e-89 1.40443e-89 1.29015e-89 1.40898e-89 1.19349e-89 1.0505e-89 9.93293e-90 8.21573e-90 7.54699e-90 6.13848e-90 4.83983e-90 4.41407e-90 3.59817e-90 3.21243e-90 1.88942e-90 1.44615e-90 9.2696e-91 2.42914e-91 6.82168e-91 3.39856e-90 5.42483e-90 8.27571e-90 1.17041e-89 1.39402e-89 -6.69808e-90 1.691e-89 1.69326e-89 1.71903e-89 1.74424e-89 1.53724e-89 1.38333e-89 1.27608e-89 1.15632e-89 9.78664e-90 8.43219e-90 7.14208e-90 5.86698e-90 4.62201e-90 4.03066e-90 2.64669e-90 2.33381e-90 1.63358e-90 1.38844e-90 3.16792e-91 
6.89527e-91 2.6607e-90 4.69989e-90 7.25704e-90 9.96993e-90 1.23457e-89 1.3322e-89 4.4769e-89 1.52499e-89 1.54953e-89 1.47961e-89 1.3365e-89 1.31866e-89 1.20102e-89 1.05022e-89 9.16442e-90 7.8265e-90 6.92279e-90 5.94465e-90 4.93935e-90 3.83288e-90 2.90809e-90 2.14973e-90 1.62644e-90 1.05687e-90 4.16117e-91 8.72559e-91 3.13641e-90 6.29194e-90 9.45742e-90 1.2263e-89 1.4761e-89 1.7407e-89 -3.5818e-90 1.85728e-89 1.88319e-89 1.92276e-89 1.69918e-89 1.51167e-89 1.39087e-89 1.27118e-89 1.07606e-89 9.23618e-90 7.73712e-90 6.14112e-90 4.97575e-90 4.46042e-90 2.94756e-90 2.50288e-90 1.75169e-90 1.49125e-90 4.94809e-91 
6.03086e-91 2.47031e-90 4.73135e-90 7.50199e-90 9.98915e-90 1.24545e-89 1.40939e-89 1.52499e-89 4.73878e-89 1.61757e-89 1.53587e-89 1.46893e-89 1.38912e-89 1.25037e-89 1.11556e-89 9.61239e-90 8.38694e-90 7.22889e-90 6.09201e-90 5.1564e-90 4.05681e-90 3.2389e-90 2.22871e-90 1.69773e-90 1.09341e-90 3.87331e-91 7.5231e-91 3.1745e-90 6.07702e-90 9.52079e-90 1.27837e-89 1.54946e-89 1.80674e-89 1.92374e-89 -1.21259e-90 1.97312e-89 2.0123e-89 1.7797e-89 1.59372e-89 1.4629e-89 1.33287e-89 1.12987e-89 9.70771e-90 8.15737e-90 6.54551e-90 5.24532e-90 4.65634e-90 3.07362e-90 2.63603e-90 1.83942e-90 1.55893e-90 4.64154e-91 
6.11627e-91 2.58322e-90 4.72965e-90 7.48608e-90 1.01803e-89 1.27543e-89 1.40443e-89 1.54953e-89 1.61757e-89 4.78879e-89 1.57137e-89 1.45308e-89 1.41504e-89 1.28001e-89 1.12844e-89 9.81087e-90 8.44911e-90 7.42238e-90 6.31937e-90 5.31483e-90 4.12684e-90 3.2098e-90 2.28443e-90 1.74051e-90 1.1148e-90 4.25507e-91 8.23699e-91 3.22543e-90 6.41163e-90 9.82672e-90 1.30014e-89 1.57088e-89 1.84838e-89 1.95592e-89 1.98171e-89 8.2859e-91 2.0589e-89 1.81251e-89 1.61981e-89 1.49011e-89 1.36005e-89 1.15237e-89 9.86939e-90 8.26364e-90 6.57481e-90 5.27599e-90 4.74149e-90 3.08784e-90 2.65992e-90 1.85318e-90 1.59634e-90 5.11515e-91 
4.19185e-91 2.45863e-90 4.07328e-90 6.6536e-90 9.83047e-90 1.24281e-89 1.29015e-89 1.47961e-89 1.53587e-89 1.57137e-89 4.54561e-89 1.28086e-89 1.35284e-89 1.24857e-89 1.05339e-89 9.43886e-90 7.83356e-90 7.13496e-90 6.3788e-90 5.02685e-90 3.84356e-90 2.65824e-90 2.20236e-90 1.67459e-90 1.10667e-90 4.85051e-91 8.05943e-91 2.741e-90 6.2652e-90 9.59346e-90 1.21056e-89 1.4801e-89 1.76387e-89 1.87473e-89 1.90697e-89 1.9342e-89 2.03105e-90 1.74797e-89 1.56821e-89 1.44298e-89 1.32091e-89 1.11436e-89 9.5335e-90 8.03418e-90 6.29673e-90 5.20249e-90 4.67115e-90 3.09671e-90 2.60555e-90 1.80528e-90 1.50598e-90 5.71495e-91 
6.82823e-91 1.81152e-90 5.15563e-90 7.82568e-90 8.06679e-90 9.8133e-90 1.40898e-89 1.3365e-89 1.46893e-89 1.45308e-89 1.28086e-89 4.4007e-89 1.26243e-89 1.06305e-89 1.09626e-89 8.57289e-90 8.42816e-90 6.37244e-90 4.47806e-90 4.67083e-90 3.96855e-90 4.07965e-90 1.93388e-90 1.487e-90 9.14328e-91 9.23509e-92 3.7375e-91 3.56205e-90 4.62946e-90 7.79864e-90 1.2304e-89 1.47522e-89 1.62794e-89 1.7625e-89 1.78299e-89 1.80479e-89 1.85003e-89 -2.34329e-91 1.47329e-89 1.35415e-89 1.22122e-89 1.03597e-89 8.98724e-90 7.56909e-90 6.35449e-90 4.80261e-90 4.17624e-90 2.69547e-90 2.43781e-90 1.71562e-90 1.50896e-90 1.70776e-91 
3.95485e-91 2.06904e-90 3.90642e-90 6.28887e-90 8.53484e-90 1.07617e-89 1.19349e-89 1.31866e-89 1.38912e-89 1.41504e-89 1.35284e-89 1.26243e-89 3.62039e-89 1.11092e-89 9.81804e-90 8.53371e-90 7.35984e-90 6.45476e-90 5.50119e-90 4.63702e-90 3.59442e-90 2.81706e-90 1.97652e-90 1.51151e-90 9.57841e-91 3.60005e-91 6.3057e-91 2.66518e-90 5.37942e-90 8.34275e-90 1.11184e-89 1.34885e-89 1.59084e-89 1.68152e-89 1.71788e-89 1.73549e-89 1.78321e-89 1.57601e-89 -1.16635e-90 1.30023e-89 1.18487e-89 1.00675e-89 8.61708e-90 7.20685e-90 5.7664e-90 4.60264e-90 4.11834e-90 2.68845e-90 2.30086e-90 1.60784e-90 1.37541e-90 4.33842e-91 
3.62301e-91 2.05459e-90 3.49583e-90 5.54539e-90 7.99406e-90 1.00852e-89 1.0505e-89 1.20102e-89 1.25037e-89 1.28001e-89 1.24857e-89 1.06305e-89 1.11092e-89 3.12527e-89 8.732e-90 7.76887e-90 6.48833e-90 5.89874e-90 5.21929e-90 4.21155e-90 3.20679e-90 2.29823e-90 1.80751e-90 1.37937e-90 8.87718e-91 3.83748e-91 6.63802e-91 2.37953e-90 5.27602e-90 7.89457e-90 1.00283e-89 1.21156e-89 1.44688e-89 1.52496e-89 1.55499e-89 1.57614e-89 1.6174e-89 1.43007e-89 1.28549e-89 -3.47695e-90 1.07959e-89 9.15524e-90 7.81463e-90 6.52868e-90 5.15084e-90 4.19342e-90 3.7706e-90 2.47917e-90 2.08941e-90 1.45701e-90 1.23396e-90 4.52926e-91 
3.88773e-91 1.6646e-90 3.57057e-90 5.46271e-90 6.75221e-90 8.35944e-90 9.93293e-90 1.05022e-89 1.11556e-89 1.12844e-89 1.05339e-89 1.09626e-89 9.81804e-90 8.732e-90 2.63055e-89 6.80394e-90 6.08583e-90 5.12427e-90 4.12981e-90 3.71519e-90 2.96505e-90 2.5335e-90 1.56914e-90 1.19265e-90 7.51377e-91 2.26687e-91 4.57897e-91 2.44632e-90 4.31154e-90 6.64402e-90 9.22571e-90 1.10757e-89 1.27428e-89 1.35588e-89 1.38027e-89 1.40003e-89 1.44189e-89 1.26922e-89 1.14463e-89 1.0522e-89 -5.48e-90 8.13117e-90 6.9714e-90 5.8581e-90 4.77687e-90 3.73095e-90 3.3074e-90 2.13537e-90 1.87053e-90 1.3166e-90 1.13529e-90 2.94776e-91 
2.50497e-91 1.50215e-90 2.78895e-90 4.39661e-90 6.02686e-90 7.56852e-90 8.21573e-90 9.16442e-90 9.61239e-90 9.81087e-90 9.43886e-90 8.57289e-90 8.53371e-90 7.76887e-90 6.80394e-90 2.4727e-89 5.08604e-90 4.51975e-90 3.89342e-90 3.24437e-90 2.50275e-90 1.91098e-90 1.38236e-90 1.0531e-90 6.69203e-91 2.63987e-91 4.35112e-91 1.86481e-90 3.89827e-90 5.91128e-90 7.72648e-90 9.32187e-90 1.09826e-89 1.16203e-89 1.18365e-89 1.19949e-89 1.23544e-89 1.08587e-89 9.76991e-90 8.97756e-90 8.20502e-90 -2.70873e-90 5.95163e-90 4.99357e-90 3.97007e-90 3.17847e-90 2.85772e-90 1.8488e-90 1.59427e-90 1.10811e-90 9.51076e-91 3.15687e-91 
3.00014e-91 1.21253e-90 2.68656e-90 4.13098e-90 4.98533e-90 6.18089e-90 7.54699e-90 7.8265e-90 8.38694e-90 8.44911e-90 7.83356e-90 8.42816e-90 7.35984e-90 6.48833e-90 6.08583e-90 5.08604e-90 1.99e-89 3.83462e-90 3.06102e-90 2.78277e-90 2.22755e-90 1.96793e-90 1.16038e-90 8.94067e-91 5.53896e-91 1.53666e-91 3.09609e-91 1.81751e-90 3.11333e-90 4.87777e-90 6.88819e-90 8.2563e-90 9.46384e-90 1.01089e-89 1.02533e-89 1.03789e-89 1.06736e-89 9.43143e-90 8.4598e-90 7.76955e-90 7.07826e-90 6.00888e-90 -4.75791e-90 4.32805e-90 3.51531e-90 2.74395e-90 2.43815e-90 1.57192e-90 1.3855e-90 9.63558e-91 8.40716e-91 1.98057e-91 
1.80896e-91 1.15439e-90 2.08974e-90 3.2999e-90 4.56817e-90 5.76661e-90 6.13848e-90 6.92279e-90 7.22889e-90 7.42238e-90 7.13496e-90 6.37244e-90 6.45476e-90 5.89874e-90 5.12427e-90 4.51975e-90 3.83462e-90 1.55848e-89 2.99589e-90 2.49991e-90 1.91005e-90 1.4498e-90 1.05557e-90 8.10401e-91 5.05711e-91 2.10915e-91 3.37211e-91 1.39305e-90 3.02017e-90 4.52503e-90 5.86101e-90 7.02609e-90 8.37838e-90 8.80052e-90 8.93757e-90 9.05865e-90 9.37705e-90 8.23876e-90 7.36249e-90 6.74583e-90 6.21237e-90 5.27115e-90 4.4901e-90 -5.77073e-90 2.93355e-90 2.35152e-90 2.14994e-90 1.37647e-90 1.19429e-90 8.23445e-91 7.28142e-91 2.49844e-91 
9.04782e-92 1.08707e-90 1.52018e-90 2.49195e-90 4.11043e-90 5.25228e-90 4.83983e-90 5.94465e-90 6.09201e-90 6.31937e-90 6.3788e-90 4.47806e-90 5.50119e-90 5.21929e-90 4.12981e-90 3.89342e-90 3.06102e-90 2.99589e-90 1.23356e-89 2.12879e-90 1.54601e-90 9.26694e-91 9.19653e-91 7.10115e-91 4.54759e-91 2.44645e-91 3.59193e-91 9.69537e-91 2.85024e-90 4.12849e-90 4.77082e-90 5.74666e-90 7.1851e-90 7.44054e-90 7.60956e-90 7.67858e-90 7.84316e-90 7.08599e-90 6.25325e-90 5.698e-90 5.33783e-90 4.48644e-90 3.83206e-90 3.1608e-90 -6.15492e-90 2.03294e-90 1.87745e-90 1.26987e-90 1.01573e-90 6.93564e-91 5.87297e-91 2.68115e-91 
1.40937e-91 8.35994e-91 1.57708e-90 2.43877e-90 3.25508e-90 4.10053e-90 4.41407e-90 4.93935e-90 5.1564e-90 5.31483e-90 5.02685e-90 4.67083e-90 4.63702e-90 4.21155e-90 3.71519e-90 3.24437e-90 2.78277e-90 2.49991e-90 2.12879e-90 9.05797e-90 1.40514e-90 1.11389e-90 7.66283e-91 5.91103e-91 3.58176e-91 1.47737e-91 2.38726e-91 1.06385e-90 2.20817e-90 3.24853e-90 4.29955e-90 5.08938e-90 6.04472e-90 6.30295e-90 6.39391e-90 6.46919e-90 6.75895e-90 5.8672e-90 5.2744e-90 4.83177e-90 4.4395e-90 3.78792e-90 3.20947e-90 2.65446e-90 2.10666e-90 -5.42113e-90 1.51952e-90 9.40749e-91 8.44313e-91 5.84499e-91 5.35999e-91 1.76855e-91 
8.17742e-92 5.63475e-91 1.2764e-90 1.99267e-90 2.45587e-90 3.06629e-90 3.59817e-90 3.83288e-90 4.05681e-90 4.12684e-90 3.84356e-90 3.96855e-90 3.59442e-90 3.20679e-90 2.96505e-90 2.50275e-90 2.22755e-90 1.91005e-90 1.54601e-90 1.40514e-90 6.60404e-90 9.6063e-91 6.02123e-91 4.59079e-91 2.84757e-91 9.61757e-92 1.29496e-91 8.52359e-91 1.57477e-90 2.44278e-90 3.42892e-90 4.09199e-90 4.70435e-90 4.99346e-90 5.05727e-90 5.13722e-90 5.35818e-90 4.61442e-90 4.20524e-90 3.85929e-90 3.50509e-90 2.99749e-90 2.54479e-90 2.14212e-90 1.74568e-90 1.33891e-90 -4.67569e-90 7.47903e-91 6.97137e-91 4.85348e-91 4.41394e-91 1.21195e-91 
1.22663e-91 3.36711e-91 1.24528e-90 1.86934e-90 1.68584e-90 2.04599e-90 3.21243e-90 2.90809e-90 3.2389e-90 3.2098e-90 2.65824e-90 4.07965e-90 2.81706e-90 2.29823e-90 2.5335e-90 1.91098e-90 1.96793e-90 1.4498e-90 9.26694e-91 1.11389e-90 9.6063e-91 6.05674e-90 4.47429e-91 3.48115e-91 1.94622e-91 4.9335e-93 2.20097e-92 8.495e-91 9.61995e-91 1.64667e-90 2.86826e-90 3.35896e-90 3.62928e-90 3.89369e-90 3.90875e-90 3.94963e-90 4.1623e-90 3.56141e-90 3.23406e-90 2.96726e-90 2.66483e-90 2.29353e-90 1.96256e-90 1.64026e-90 1.41353e-90 9.85183e-91 8.83053e-91 -2.85472e-90 5.27648e-91 3.68902e-91 3.63696e-91 2.2192e-92 
8.34991e-93 3.10464e-91 6.023e-91 1.00408e-90 1.41669e-90 1.78793e-90 1.88942e-90 2.14973e-90 2.22871e-90 2.28443e-90 2.20236e-90 1.93388e-90 1.97652e-90 1.80751e-90 1.56914e-90 1.38236e-90 1.16038e-90 1.05557e-90 9.19653e-91 7.66283e-91 6.02123e-91 4.47429e-91 3.6443e-90 2.61762e-91 1.70591e-91 7.27846e-92 8.4117e-92 3.91989e-91 9.16955e-91 1.42334e-90 1.8395e-90 2.22592e-90 2.65298e-90 2.76754e-90 2.82885e-90 2.85764e-90 2.94887e-90 2.59641e-90 2.33458e-90 2.14213e-90 1.95387e-90 1.66451e-90 1.42157e-90 1.19604e-90 9.51997e-91 7.61259e-91 6.99258e-91 4.52325e-91 -2.38418e-90 2.77036e-91 2.45406e-91 8.35691e-92 
2.18634e-92 2.51005e-91 4.72371e-91 7.72345e-91 1.0761e-90 1.36239e-90 1.44615e-90 1.62644e-90 1.69773e-90 1.74051e-90 1.67459e-90 1.487e-90 1.51151e-90 1.37937e-90 1.19265e-90 1.0531e-90 8.94067e-91 8.10401e-91 7.10115e-91 5.91103e-91 4.59079e-91 3.48115e-91 2.61762e-91 2.33436e-90 1.27829e-91 5.49704e-92 7.01195e-92 3.09245e-91 7.09517e-91 1.08541e-90 1.41348e-90 1.69371e-90 2.02079e-90 2.11357e-90 2.14901e-90 2.16388e-90 2.2293e-90 1.97077e-90 1.77134e-90 1.61947e-90 1.48901e-90 1.26177e-90 1.0765e-90 8.97536e-91 7.10308e-91 5.70944e-91 5.26359e-91 3.39631e-91 2.98809e-91 -1.95731e-90 1.8483e-91 6.26941e-92 
1.16363e-92 1.66953e-91 2.93505e-91 4.82781e-91 7.13917e-91 8.93387e-91 9.2696e-91 1.05687e-90 1.09341e-90 1.1148e-90 1.10667e-90 9.14328e-91 9.57841e-91 8.87718e-91 7.51377e-91 6.69203e-91 5.53896e-91 5.05711e-91 4.54759e-91 3.58176e-91 2.84757e-91 1.94622e-91 1.70591e-91 1.27829e-91 1.42234e-90 3.81578e-92 5.30232e-92 1.92098e-91 4.76685e-91 7.33461e-91 9.0242e-91 1.10145e-90 1.32007e-90 1.39206e-90 1.42713e-90 1.44448e-90 1.45098e-90 1.33733e-90 1.18955e-90 1.08833e-90 1.00075e-90 8.37722e-91 7.26142e-91 6.14673e-91 4.83021e-91 4.11098e-91 3.69151e-91 2.60003e-91 2.10644e-91 1.4767e-91 -1.41902e-90 4.40193e-92 
-6.74468e-93 7.67921e-92 5.38716e-92 1.14222e-91 3.10969e-91 4.18029e-91 2.42914e-91 4.16117e-91 3.87331e-91 4.25507e-91 4.85051e-91 9.23509e-92 3.60005e-91 3.83748e-91 2.26687e-91 2.63987e-91 1.53666e-91 2.10915e-91 2.44645e-91 1.47737e-91 9.61757e-92 4.9335e-93 7.27846e-92 5.49704e-92 3.81578e-92 3.53746e-91 3.06125e-92 4.31285e-92 2.10248e-91 2.89835e-91 3.36568e-91 4.17995e-91 4.65804e-91 5.22146e-91 5.11198e-91 5.27275e-91 5.90651e-91 3.50506e-91 4.22796e-91 4.08724e-91 3.38347e-91 3.12379e-91 2.29819e-91 2.17162e-91 1.81619e-91 1.3365e-91 1.26185e-91 4.57681e-92 7.56413e-92 5.09072e-92 4.75569e-92 2.03319e-91 
-2.08632e-90 5.81213e-91 5.99343e-91 5.27101e-91 8.69682e-91 9.6246e-91 6.82168e-91 8.72559e-91 7.5231e-91 8.23699e-91 8.05943e-91 3.7375e-91 6.3057e-91 6.63802e-91 4.57897e-91 4.35112e-91 3.09609e-91 3.37211e-91 3.59193e-91 2.38726e-91 1.29496e-91 2.20097e-92 8.4117e-92 7.01195e-92 5.30232e-92 3.06125e-92 5.18957e-90 6.07735e-91 1.15461e-90 1.16803e-90 1.06379e-90 1.05953e-90 1.41376e-90 1.30503e-90 1.31275e-90 1.30759e-90 1.13899e-90 1.39904e-90 1.05255e-90 9.43918e-91 9.41425e-91 7.36405e-91 6.9321e-91 4.98061e-91 3.51438e-91 4.02487e-91 3.29732e-91 3.37512e-91 1.43208e-91 1.23707e-91 6.79335e-92 4.36694e-92 
8.87136e-91 -6.52727e-90 2.56191e-90 2.61466e-90 2.54018e-90 2.70751e-90 3.39856e-90 3.13641e-90 3.1745e-90 3.22543e-90 2.741e-90 3.56205e-90 2.66518e-90 2.37953e-90 2.44632e-90 1.86481e-90 1.81751e-90 1.39305e-90 9.69537e-91 1.06385e-90 8.52359e-91 8.495e-91 3.91989e-91 3.09245e-91 1.92098e-91 4.31285e-92 6.07735e-91 2.13026e-89 3.26454e-90 3.59332e-90 5.03997e-90 5.23578e-90 4.81724e-90 5.37821e-90 5.04083e-90 5.18408e-90 5.34284e-90 3.89395e-90 4.12665e-90 3.99163e-90 3.34603e-90 2.998e-90 2.41855e-90 2.15176e-90 2.01408e-90 1.41846e-90 1.11364e-90 5.59478e-91 6.53857e-91 4.91106e-91 4.02142e-91 1.27779e-91 
9.96115e-91 2.59816e-90 -9.93503e-90 3.83198e-90 5.40468e-90 6.14903e-90 5.42483e-90 6.29194e-90 6.07702e-90 6.41163e-90 6.2652e-90 4.62946e-90 5.37942e-90 5.27602e-90 4.31154e-90 3.89827e-90 3.11333e-90 3.02017e-90 2.85024e-90 2.20817e-90 1.57477e-90 9.61995e-91 9.16955e-91 7.09517e-91 4.76685e-91 2.10248e-91 1.15461e-90 3.26454e-90 3.79627e-89 7.99898e-90 8.16852e-90 8.37913e-90 1.01278e-89 9.81943e-90 9.69481e-90 9.73041e-90 9.32988e-90 9.71153e-90 7.7346e-90 7.05639e-90 6.9719e-90 5.62568e-90 5.03839e-90 3.95159e-90 2.82297e-90 2.71466e-90 2.46279e-90 1.97628e-90 1.22836e-90 8.81521e-91 6.86509e-91 2.50351e-91 
7.91355e-91 2.60827e-90 3.8363e-90 -1.2955e-89 7.0855e-90 8.47637e-90 8.27571e-90 9.45742e-90 9.52079e-90 9.82672e-90 9.59346e-90 7.79864e-90 8.34275e-90 7.89457e-90 6.64402e-90 5.91128e-90 4.87777e-90 4.52503e-90 4.12849e-90 3.24853e-90 2.44278e-90 1.64667e-90 1.42334e-90 1.08541e-90 7.33461e-91 2.89835e-91 1.16803e-90 3.59332e-90 7.99898e-90 5.57623e-89 1.1184e-89 1.22845e-89 1.49091e-89 1.48233e-89 1.48731e-89 1.49297e-89 1.44617e-89 1.46475e-89 1.19096e-89 1.07995e-89 1.04455e-89 8.52102e-90 7.61648e-90 6.10947e-90 4.47259e-90 4.12719e-90 3.72155e-90 2.92695e-90 1.94524e-90 1.37587e-90 1.08357e-90 3.49603e-91 
1.07254e-90 2.61483e-90 5.21101e-90 6.95019e-90 -1.23839e-89 1.00554e-89 1.17041e-89 1.2263e-89 1.27837e-89 1.30014e-89 1.21056e-89 1.2304e-89 1.11184e-89 1.00283e-89 9.22571e-90 7.72648e-90 6.88819e-90 5.86101e-90 4.77082e-90 4.29955e-90 3.42892e-90 2.86826e-90 1.8395e-90 1.41348e-90 9.0242e-91 3.36568e-91 1.06379e-90 5.03997e-90 8.16852e-90 1.1184e-89 7.50733e-89 1.76374e-89 1.83703e-89 2.00486e-89 1.96837e-89 2.00136e-89 2.06116e-89 1.64554e-89 1.60865e-89 1.50952e-89 1.31764e-89 1.15077e-89 9.53123e-90 8.32444e-90 7.12599e-90 5.3538e-90 4.5614e-90 2.63352e-90 2.65844e-90 1.87969e-90 1.59358e-90 5.48309e-91 
9.52788e-91 2.595e-90 5.44787e-90 7.85153e-90 9.63234e-90 -9.96099e-90 1.39402e-89 1.4761e-89 1.54946e-89 1.57088e-89 1.4801e-89 1.47522e-89 1.34885e-89 1.21156e-89 1.10757e-89 9.32187e-90 8.2563e-90 7.02609e-90 5.74666e-90 5.08938e-90 4.09199e-90 3.35896e-90 2.22592e-90 1.69371e-90 1.10145e-90 4.17995e-91 1.05953e-90 5.23578e-90 8.37913e-90 1.22845e-89 1.76374e-89 9.33536e-89 2.18193e-89 2.41939e-89 2.40661e-89 2.45107e-89 2.52279e-89 2.0018e-89 1.98814e-89 1.86726e-89 1.60749e-89 1.41209e-89 1.1684e-89 1.03421e-89 8.94086e-90 6.71412e-90 5.63529e-90 3.29493e-90 3.31733e-90 2.36031e-90 1.93827e-90 6.99133e-91 
7.86559e-91 3.13341e-90 5.31824e-90 8.28107e-90 1.15595e-89 1.44272e-89 -6.69808e-90 1.7407e-89 1.80674e-89 1.84838e-89 1.76387e-89 1.62794e-89 1.59084e-89 1.44688e-89 1.27428e-89 1.09826e-89 9.46384e-90 8.37838e-90 7.1851e-90 6.04472e-90 4.70435e-90 3.62928e-90 2.65298e-90 2.02079e-90 1.32007e-90 4.65804e-91 1.41376e-90 4.81724e-90 1.01278e-89 1.49091e-89 1.83703e-89 2.18193e-89 1.10776e-88 2.71187e-89 2.77301e-89 2.78791e-89 2.77701e-89 2.64997e-89 2.25389e-89 2.0482e-89 1.9085e-89 1.59369e-89 1.40226e-89 1.14557e-89 8.85023e-90 7.53262e-90 6.72104e-90 4.93656e-90 3.63418e-90 2.5906e-90 2.11692e-90 6.23924e-91 
9.14718e-91 3.13792e-90 5.94938e-90 9.10776e-90 1.2061e-89 1.5032e-89 1.691e-89 -3.5818e-90 1.92374e-89 1.95592e-89 1.87473e-89 1.7625e-89 1.68152e-89 1.52496e-89 1.35588e-89 1.16203e-89 1.01089e-89 8.80052e-90 7.44054e-90 6.30295e-90 4.99346e-90 3.89369e-90 2.76754e-90 2.11357e-90 1.39206e-90 5.22146e-91 1.30503e-90 5.37821e-90 9.81943e-90 1.48233e-89 2.00486e-89 2.41939e-89 2.71187e-89 1.21859e-88 2.96518e-89 3.01558e-89 3.04813e-89 2.6368e-89 2.44905e-89 2.26253e-89 2.02365e-89 1.72947e-89 1.46985e-89 1.26267e-89 1.03467e-89 8.3095e-90 7.13252e-90 4.70267e-90 4.07138e-90 2.87287e-90 2.3203e-90 7.98694e-91 
7.29917e-91 3.02118e-90 5.6451e-90 8.92186e-90 1.21152e-89 1.51415e-89 1.69326e-89 1.85728e-89 -1.21259e-90 1.98171e-89 1.90697e-89 1.78299e-89 1.71788e-89 1.55499e-89 1.38027e-89 1.18365e-89 1.02533e-89 8.93757e-90 7.60956e-90 6.39391e-90 5.05727e-90 3.90875e-90 2.82885e-90 2.14901e-90 1.42713e-90 5.11198e-91 1.31275e-90 5.04083e-90 9.69481e-90 1.48731e-89 1.96837e-89 2.40661e-89 2.77301e-89 2.96518e-89 1.25765e-88 3.08092e-89 3.07973e-89 2.7858e-89 2.53834e-89 2.33281e-89 2.09479e-89 1.78122e-89 1.53604e-89 1.30671e-89 1.06626e-89 8.75228e-90 7.45878e-90 5.2528e-90 4.18358e-90 3.01482e-90 2.33883e-90 7.79685e-91 
7.69026e-91 3.09048e-90 5.85773e-90 9.14683e-90 1.23085e-89 1.53561e-89 1.71903e-89 1.88319e-89 1.97312e-89 8.2859e-91 1.9342e-89 1.80479e-89 1.73549e-89 1.57614e-89 1.40003e-89 1.19949e-89 1.03789e-89 9.05865e-90 7.67858e-90 6.46919e-90 5.13722e-90 3.94963e-90 2.85764e-90 2.16388e-90 1.44448e-90 5.27275e-91 1.30759e-90 5.18408e-90 9.73041e-90 1.49297e-89 2.00136e-89 2.45107e-89 2.78791e-89 3.01558e-89 3.08092e-89 1.25994e-88 3.14981e-89 2.79686e-89 2.5864e-89 2.37575e-89 2.12536e-89 1.81366e-89 1.5538e-89 1.33272e-89 1.095e-89 8.91973e-90 7.55851e-90 5.22271e-90 4.27932e-90 3.08231e-90 2.39215e-90 8.2606e-91 
7.10251e-91 2.91267e-90 5.95365e-90 9.39632e-90 1.22988e-89 1.54939e-89 1.74424e-89 1.92276e-89 2.0123e-89 2.0589e-89 2.03105e-90 1.85003e-89 1.78321e-89 1.6174e-89 1.44189e-89 1.23544e-89 1.06736e-89 9.37705e-90 7.84316e-90 6.75895e-90 5.35818e-90 4.1623e-90 2.94887e-90 2.2293e-90 1.45098e-90 5.90651e-91 1.13899e-90 5.34284e-90 9.32988e-90 1.44617e-89 2.06116e-89 2.52279e-89 2.77701e-89 3.04813e-89 3.07973e-89 3.14981e-89 1.22587e-88 2.65937e-89 2.57181e-89 2.39275e-89 2.09091e-89 1.82254e-89 1.51952e-89 1.32546e-89 1.11686e-89 8.53109e-90 7.31972e-90 4.39658e-90 4.21808e-90 3.00776e-90 2.49598e-90 9.33875e-91 
5.01408e-91 3.04268e-90 4.86718e-90 7.85487e-90 1.1355e-89 1.40675e-89 1.53724e-89 1.69918e-89 1.7797e-89 1.81251e-89 1.74797e-89 -2.34329e-91 1.57601e-89 1.43007e-89 1.26922e-89 1.08587e-89 9.43143e-90 8.23876e-90 7.08599e-90 5.8672e-90 4.61442e-90 3.56141e-90 2.59641e-90 1.97077e-90 1.33733e-90 3.50506e-91 1.39904e-90 3.89395e-90 9.71153e-90 1.46475e-89 1.64554e-89 2.0018e-89 2.64997e-89 2.6368e-89 2.7858e-89 2.79686e-89 2.65937e-89 1.1087e-88 2.32352e-89 2.06042e-89 2.00621e-89 1.61122e-89 1.4868e-89 1.17821e-89 8.60125e-90 8.18962e-90 7.23076e-90 6.29341e-90 3.76877e-90 2.7483e-90 2.02814e-90 4.48108e-91 
5.54235e-91 2.44815e-90 4.721e-90 7.35015e-90 9.85623e-90 1.22904e-89 1.38333e-89 1.51167e-89 1.59372e-89 1.61981e-89 1.56821e-89 1.47329e-89 -1.16635e-90 1.28549e-89 1.14463e-89 9.76991e-90 8.4598e-90 7.36249e-90 6.25325e-90 5.2744e-90 4.20524e-90 3.23406e-90 2.33458e-90 1.77134e-90 1.18955e-90 4.22796e-91 1.05255e-90 4.12665e-90 7.7346e-90 1.19096e-89 1.60865e-89 1.98814e-89 2.25389e-89 2.44905e-89 2.53834e-89 2.5864e-89 2.57181e-89 2.32352e-89 9.37948e-89 1.99891e-89 1.77607e-89 1.51609e-89 1.30164e-89 1.12182e-89 9.37927e-90 7.6919e-90 6.37158e-90 4.55923e-90 3.60968e-90 2.65675e-90 1.96875e-90 6.90768e-91 
5.59345e-91 2.27229e-90 4.54061e-90 6.92797e-90 9.08767e-90 1.12772e-89 1.27608e-89 1.39087e-89 1.4629e-89 1.49011e-89 1.44298e-89 1.35415e-89 1.30023e-89 -3.47695e-90 1.0522e-89 8.97756e-90 7.76955e-90 6.74583e-90 5.698e-90 4.83177e-90 3.85929e-90 2.96726e-90 2.14213e-90 1.61947e-90 1.08833e-90 4.08724e-91 9.43918e-91 3.99163e-90 7.05639e-90 1.07995e-89 1.50952e-89 1.86726e-89 2.0482e-89 2.26253e-89 2.33281e-89 2.37575e-89 2.39275e-89 2.06042e-89 1.99891e-89 8.24398e-89 1.61635e-89 1.39723e-89 1.1824e-89 1.03882e-89 8.86595e-90 7.06105e-90 5.81655e-90 3.92499e-90 3.34041e-90 2.4501e-90 1.83384e-90 6.90785e-91 
4.7006e-91 2.25644e-90 4.01958e-90 6.1737e-90 8.46975e-90 1.04974e-89 1.15632e-89 1.27118e-89 1.33287e-89 1.36005e-89 1.32091e-89 1.22122e-89 1.18487e-89 1.07959e-89 -5.48e-90 8.20502e-90 7.07826e-90 6.21237e-90 5.33783e-90 4.4395e-90 3.50509e-90 2.66483e-90 1.95387e-90 1.48901e-90 1.00075e-90 3.38347e-91 9.41425e-91 3.34603e-90 6.9719e-90 1.04455e-89 1.31764e-89 1.60749e-89 1.9085e-89 2.02365e-89 2.09479e-89 2.12536e-89 2.09091e-89 2.00621e-89 1.77607e-89 1.61635e-89 7.07963e-89 1.23893e-89 1.08492e-89 9.10986e-90 7.23323e-90 6.23442e-90 5.32409e-90 4.01873e-90 2.93696e-90 2.12386e-90 1.59953e-90 5.07575e-91 
3.97826e-91 1.79827e-90 3.46268e-90 5.30368e-90 7.08003e-90 8.80408e-90 9.78664e-90 1.07606e-89 1.12987e-89 1.15237e-89 1.11436e-89 1.03597e-89 1.00675e-89 9.15524e-90 8.13117e-90 -2.70873e-90 6.00888e-90 5.27115e-90 4.48644e-90 3.78792e-90 2.99749e-90 2.29353e-90 1.66451e-90 1.26177e-90 8.37722e-91 3.12379e-91 7.36405e-91 2.998e-90 5.62568e-90 8.52102e-90 1.15077e-89 1.41209e-89 1.59369e-89 1.72947e-89 1.78122e-89 1.81366e-89 1.82254e-89 1.61122e-89 1.51609e-89 1.39723e-89 1.23893e-89 6.64229e-89 9.06775e-90 7.82819e-90 6.52614e-90 5.2795e-90 4.42852e-90 3.05285e-90 2.50643e-90 1.8251e-90 1.39344e-90 4.99892e-91 
3.16884e-91 1.60139e-90 2.89486e-90 4.48467e-90 6.14193e-90 7.58591e-90 8.43219e-90 9.23618e-90 9.70771e-90 9.86939e-90 9.5335e-90 8.98724e-90 8.61708e-90 7.81463e-90 6.9714e-90 5.95163e-90 -4.75791e-90 4.4901e-90 3.83206e-90 3.20947e-90 2.54479e-90 1.96256e-90 1.42157e-90 1.0765e-90 7.26142e-91 2.29819e-91 6.9321e-91 2.41855e-90 5.03839e-90 7.61648e-90 9.53123e-90 1.1684e-89 1.40226e-89 1.46985e-89 1.53604e-89 1.5538e-89 1.51952e-89 1.4868e-89 1.30164e-89 1.1824e-89 1.08492e-89 9.06775e-90 5.41066e-89 6.70138e-90 5.34582e-90 4.61661e-90 3.91898e-90 3.04185e-90 2.14739e-90 1.57535e-90 1.16194e-90 3.51695e-91 
2.45475e-91 1.24355e-90 2.52505e-90 3.86602e-90 5.09555e-90 6.28063e-90 7.14208e-90 7.73712e-90 8.15737e-90 8.26364e-90 8.03418e-90 7.56909e-90 7.20685e-90 6.52868e-90 5.8581e-90 4.99357e-90 4.32805e-90 -5.77073e-90 3.1608e-90 2.65446e-90 2.14212e-90 1.64026e-90 1.19604e-90 8.97536e-91 6.14673e-91 2.17162e-91 4.98061e-91 2.15176e-90 3.95159e-90 6.10947e-90 8.32444e-90 1.03421e-89 1.14557e-89 1.26267e-89 1.30671e-89 1.33272e-89 1.32546e-89 1.17821e-89 1.12182e-89 1.03882e-89 9.10986e-90 7.82819e-90 6.70138e-90 4.29788e-89 4.96383e-90 4.04477e-90 3.32208e-90 2.35081e-90 1.90544e-90 1.39635e-90 1.01857e-90 3.68779e-91 
2.70488e-91 9.01203e-91 2.23597e-90 3.30131e-90 3.94476e-90 4.82992e-90 5.86698e-90 6.14112e-90 6.54551e-90 6.57481e-90 6.29673e-90 6.35449e-90 5.7664e-90 5.15084e-90 4.77687e-90 3.97007e-90 3.51531e-90 2.93355e-90 -6.15492e-90 2.10666e-90 1.74568e-90 1.41353e-90 9.51997e-91 7.10308e-91 4.83021e-91 1.81619e-91 3.51438e-91 2.01408e-90 2.82297e-90 4.47259e-90 7.12599e-90 8.94086e-90 8.85023e-90 1.03467e-89 1.06626e-89 1.095e-89 1.11686e-89 8.60125e-90 9.37927e-90 8.86595e-90 7.23323e-90 6.52614e-90 5.34582e-90 4.96383e-90 3.39114e-89 3.41284e-90 2.64414e-90 1.61061e-90 1.60457e-90 1.20787e-90 8.66722e-91 3.61209e-91 
2.05861e-91 9.00962e-91 1.68622e-90 2.49417e-90 3.38617e-90 4.10666e-90 4.62201e-90 4.97575e-90 5.24532e-90 5.27599e-90 5.20249e-90 4.80261e-90 4.60264e-90 4.19342e-90 3.73095e-90 3.17847e-90 2.74395e-90 2.35152e-90 2.03294e-90 -5.42113e-90 1.33891e-90 9.85183e-91 7.61259e-91 5.70944e-91 4.11098e-91 1.3365e-91 4.02487e-91 1.41846e-90 2.71466e-90 4.12719e-90 5.3538e-90 6.71412e-90 7.53262e-90 8.3095e-90 8.75228e-90 8.91973e-90 8.53109e-90 8.18962e-90 7.6919e-90 7.06105e-90 6.23442e-90 5.2795e-90 4.61661e-90 4.04477e-90 3.41284e-90 2.54462e-89 2.33413e-90 1.85012e-90 1.33016e-90 9.99633e-91 6.55548e-91 2.39562e-91 
1.16802e-91 7.83985e-91 1.38797e-90 2.14575e-90 3.02536e-90 3.71659e-90 4.03066e-90 4.46042e-90 4.65634e-90 4.74149e-90 4.67115e-90 4.17624e-90 4.11834e-90 3.7706e-90 3.3074e-90 2.85772e-90 2.43815e-90 2.14994e-90 1.87745e-90 1.51952e-90 -4.67569e-90 8.83053e-91 6.99258e-91 5.26359e-91 3.69151e-91 1.26185e-91 3.29732e-91 1.11364e-90 2.46279e-90 3.72155e-90 4.5614e-90 5.63529e-90 6.72104e-90 7.13252e-90 7.45878e-90 7.55851e-90 7.31972e-90 7.23076e-90 6.37158e-90 5.81655e-90 5.32409e-90 4.42852e-90 3.91898e-90 3.32208e-90 2.64414e-90 2.33413e-90 1.92512e-89 1.55566e-90 1.0942e-90 7.97999e-91 5.73504e-91 1.90655e-91 
6.40957e-92 6.41408e-91 8.1682e-91 1.29056e-90 2.14049e-90 2.56438e-90 2.64669e-90 2.94756e-90 3.07362e-90 3.08784e-90 3.09671e-90 2.69547e-90 2.68845e-90 2.47917e-90 2.13537e-90 1.8488e-90 1.57192e-90 1.37647e-90 1.26987e-90 9.40749e-91 7.47903e-91 -2.85472e-90 4.52325e-91 3.39631e-91 2.60003e-91 4.57681e-92 3.37512e-91 5.59478e-91 1.97628e-90 2.92695e-90 2.63352e-90 3.29493e-90 4.93656e-90 4.70267e-90 5.2528e-90 5.22271e-90 4.39658e-90 6.29341e-90 4.55923e-90 3.92499e-90 4.01873e-90 3.05285e-90 3.04185e-90 2.35081e-90 1.61061e-90 1.85012e-90 1.55566e-90 1.67205e-89 7.8321e-91 5.98778e-91 3.39425e-91 5.24222e-92 
5.94025e-92 3.83812e-91 8.08473e-91 1.25681e-90 1.65787e-90 2.04049e-90 2.33381e-90 2.50288e-90 2.63603e-90 2.65992e-90 2.60555e-90 2.43781e-90 2.30086e-90 2.08941e-90 1.87053e-90 1.59427e-90 1.3855e-90 1.19429e-90 1.01573e-90 8.44313e-91 6.97137e-91 5.27648e-91 -2.38418e-90 2.98809e-91 2.10644e-91 7.56413e-92 1.43208e-91 6.53857e-91 1.22836e-90 1.94524e-90 2.65844e-90 3.31733e-90 3.63418e-90 4.07138e-90 4.18358e-90 4.27932e-90 4.21808e-90 3.76877e-90 3.60968e-90 3.34041e-90 2.93696e-90 2.50643e-90 2.14739e-90 1.90544e-90 1.60457e-90 1.33016e-90 1.0942e-90 7.8321e-91 1.08075e-89 4.64622e-91 3.40837e-91 1.24407e-91 
6.01982e-92 2.82063e-91 5.8211e-91 8.84814e-91 1.16534e-90 1.4218e-90 1.63358e-90 1.75169e-90 1.83942e-90 1.85318e-90 1.80528e-90 1.71562e-90 1.60784e-90 1.45701e-90 1.3166e-90 1.10811e-90 9.63558e-91 8.23445e-91 6.93564e-91 5.84499e-91 4.85348e-91 3.68902e-91 2.77036e-91 -1.95731e-90 1.4767e-91 5.09072e-92 1.23707e-91 4.91106e-91 8.81521e-91 1.37587e-90 1.87969e-90 2.36031e-90 2.5906e-90 2.87287e-90 3.01482e-90 3.08231e-90 3.00776e-90 2.7483e-90 2.65675e-90 2.4501e-90 2.12386e-90 1.8251e-90 1.57535e-90 1.39635e-90 1.20787e-90 9.99633e-91 7.97999e-91 5.98778e-91 4.64622e-91 7.03366e-90 2.42587e-91 9.06683e-92 
3.59482e-92 2.03963e-91 4.85268e-91 7.69092e-91 9.47856e-91 1.18686e-90 1.38844e-90 1.49125e-90 1.55893e-90 1.59634e-90 1.50598e-90 1.50896e-90 1.37541e-90 1.23396e-90 1.13529e-90 9.51076e-91 8.40716e-91 7.28142e-91 5.87297e-91 5.35999e-91 4.41394e-91 3.63696e-91 2.45406e-91 1.8483e-91 -1.41902e-90 4.75569e-92 6.79335e-92 4.02142e-91 6.86509e-91 1.08357e-90 1.59358e-90 1.93827e-90 2.11692e-90 2.3203e-90 2.33883e-90 2.39215e-90 2.49598e-90 2.02814e-90 1.96875e-90 1.83384e-90 1.59953e-90 1.39344e-90 1.16194e-90 1.01857e-90 8.66722e-91 6.55548e-91 5.73504e-91 3.39425e-91 3.40837e-91 2.42587e-91 4.46739e-90 7.37186e-92 
1.4421e-92 9.13867e-92 1.1046e-91 1.75502e-91 3.5487e-91 4.70998e-91 3.16792e-91 4.94809e-91 4.64154e-91 5.11515e-91 5.71495e-91 1.70776e-91 4.33842e-91 4.52926e-91 2.94776e-91 3.15687e-91 1.98057e-91 2.49844e-91 2.68115e-91 1.76855e-91 1.21195e-91 2.2192e-92 8.35691e-92 6.26941e-92 4.40193e-92 2.03319e-91 4.36694e-92 1.27779e-91 2.50351e-91 3.49603e-91 5.48309e-91 6.99133e-91 6.23924e-91 7.98694e-91 7.79685e-91 8.2606e-91 9.33875e-91 4.48108e-91 6.90768e-91 6.90785e-91 5.07575e-91 4.99892e-91 3.51695e-91 3.68779e-91 3.61209e-91 2.39562e-91 1.90655e-91 5.24222e-92 1.24407e-91 9.06683e-92 7.37186e-92 9.09385e-91 


==> anc/RespondMatrix.txt <==
# ---------------------------------------------------------------------------
# Daya Bay Detector Response Matrix P(E_true; E_neutrion)
# Includes all known detector effects except energy nonlineary, refer to the text for details.
# Data are reported in a 240x240 matrix with 50keV wide bins from 0 to 12MeV
# Column: true prompt energy (with energy nonlinearity correction)
# Row: neutrino energy
# --------------------------------------------------------------------------
#
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 88 , 168 , 349 , 897 , 1755 , 2901 , 3335 , 2853 , 1686 , 759 , 246 , 66 , 10 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 87 , 137 , 208 , 457 , 1086 , 2122 , 3269 , 3643 , 3109 , 1758 , 852 , 309 , 75 , 24 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 57 , 88 , 127 , 220 , 408 , 1150 , 2088 , 3186 , 3624 , 3034 , 1921 , 928 , 341 , 71 , 11 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 36 , 77 , 102 , 161 , 235 , 494 , 1114 , 2080 , 3127 , 3513 , 2979 , 1915 , 1008 , 357 , 75 , 9 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 30 , 51 , 73 , 94 , 155 , 257 , 499 , 1100 , 2029 , 3128 , 3495 , 2916 , 2105 , 1127 , 347 , 75 , 21 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 13 , 33 , 53 , 72 , 121 , 151 , 272 , 530 , 1031 , 2046 , 3056 , 3397 , 3093 , 2104 , 942 , 355 , 84 , 20 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 9 , 17 , 38 , 51 , 85 , 125 , 152 , 261 , 524 , 1113 , 2084 , 2954 , 3598 , 3197 , 1921 , 992 , 357 , 114 , 30 , 6 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 15 , 27 , 43 , 60 , 87 , 112 , 147 , 252 , 504 , 1034 , 1927 , 3105 , 3496 , 3035 , 1918 , 991 , 357 , 120 , 30 , 7 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 9 , 5 , 17 , 28 , 42 , 64 , 66 , 110 , 139 , 247 , 523 , 1042 , 2013 , 3134 , 3562 , 2954 , 1874 , 936 , 365 , 126 , 22 , 5 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 9 , 13 , 19 , 32 , 45 , 51 , 84 , 86 , 137 , 255 , 466 , 1149 , 2254 , 3118 , 3468 , 2906 , 1897 , 989 , 394 , 154 , 36 , 7 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 12 , 11 , 15 , 25 , 39 , 40 , 50 , 71 , 83 , 125 , 240 , 519 , 1249 , 2168 , 3073 , 3262 , 2943 , 1918 , 1055 , 431 , 143 , 44 , 4 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 9 , 17 , 15 , 17 , 27 , 40 , 42 , 48 , 56 , 73 , 121 , 246 , 598 , 1187 , 2255 , 3102 , 3295 , 2869 , 1880 , 1023 , 423 , 142 , 45 , 12 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 6 , 13 , 17 , 21 , 34 , 21 , 34 , 38 , 30 , 52 , 92 , 168 , 285 , 606 , 1256 , 2142 , 2959 , 3192 , 2753 , 1955 , 1060 , 443 , 149 , 51 , 16 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 9 , 13 , 14 , 24 , 28 , 23 , 17 , 23 , 26 , 42 , 50 , 99 , 147 , 290 , 625 , 1195 , 2216 , 2925 , 3199 , 2743 , 1948 , 1066 , 471 , 173 , 58 , 14 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 17 , 12 , 21 , 23 , 20 , 23 , 25 , 12 , 11 , 19 , 25 , 69 , 82 , 124 , 302 , 667 , 1249 , 2172 , 2933 , 3124 , 2676 , 1901 , 1050 , 493 , 188 , 58 , 19 , 3 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 10 , 9 , 11 , 28 , 14 , 30 , 34 , 16 , 13 , 9 , 11 , 22 , 43 , 53 , 86 , 172 , 307 , 650 , 1280 , 2077 , 2843 , 3165 , 2632 , 1989 , 1111 , 543 , 203 , 79 , 15 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 13 , 7 , 12 , 20 , 32 , 27 , 21 , 7 , 8 , 9 , 16 , 16 , 37 , 52 , 85 , 177 , 284 , 704 , 1314 , 2025 , 2883 , 3114 , 2622 , 2001 , 1079 , 512 , 225 , 65 , 23 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 14 , 11 , 17 , 14 , 26 , 19 , 22 , 8 , 8 , 4 , 7 , 11 , 22 , 53 , 52 , 87 , 159 , 339 , 659 , 1319 , 2162 , 2858 , 2901 , 2666 , 1967 , 1130 , 535 , 226 , 72 , 26 , 6 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 6 , 7 , 14 , 13 , 23 , 27 , 18 , 10 , 6 , 4 , 5 , 3 , 14 , 27 , 29 , 66 , 122 , 161 , 318 , 691 , 1316 , 2129 , 2761 , 3020 , 2641 , 1933 , 1125 , 583 , 238 , 79 , 31 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 9 , 17 , 10 , 19 , 25 , 28 , 20 , 6 , 10 , 5 , 8 , 6 , 9 , 9 , 20 , 30 , 66 , 110 , 153 , 369 , 728 , 1297 , 2085 , 2709 , 3049 , 2592 , 1910 , 1191 , 620 , 252 , 84 , 32 , 5 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 8 , 7 , 19 , 21 , 10 , 18 , 17 , 10 , 10 , 6 , 7 , 4 , 4 , 9 , 14 , 21 , 42 , 46 , 96 , 198 , 392 , 731 , 1343 , 2072 , 2746 , 2940 , 2634 , 1893 , 1148 , 618 , 220 , 101 , 38 , 5 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 14 , 11 , 14 , 17 , 16 , 18 , 19 , 10 , 6 , 6 , 1 , 5 , 5 , 3 , 6 , 26 , 23 , 34 , 61 , 105 , 171 , 384 , 718 , 1406 , 2034 , 2655 , 2903 , 2592 , 1907 , 1149 , 641 , 265 , 105 , 28 , 11 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 14 , 7 , 16 , 20 , 21 , 18 , 23 , 13 , 7 , 3 , 5 , 4 , 2 , 2 , 6 , 9 , 10 , 23 , 37 , 80 , 82 , 198 , 408 , 769 , 1405 , 2067 , 2662 , 2886 , 2508 , 1915 , 1211 , 628 , 273 , 106 , 31 , 11 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 11 , 8 , 11 , 16 , 18 , 18 , 16 , 18 , 8 , 4 , 8 , 1 , 6 , 3 , 5 , 6 , 5 , 8 , 23 , 40 , 59 , 99 , 182 , 378 , 845 , 1366 , 2028 , 2669 , 2727 , 2583 , 1923 , 1163 , 643 , 276 , 108 , 30 , 7 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 4 , 7 , 10 , 21 , 24 , 15 , 17 , 16 , 8 , 4 , 5 , 4 , 5 , 9 , 10 , 9 , 7 , 15 , 14 , 21 , 33 , 55 , 113 , 221 , 383 , 785 , 1320 , 2045 , 2522 , 2768 , 2435 , 1876 , 1178 , 634 , 315 , 123 , 36 , 8 , 5 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 11 , 10 , 9 , 13 , 17 , 27 , 23 , 10 , 13 , 6 , 0 , 4 , 6 , 2 , 3 , 1 , 5 , 7 , 10 , 11 , 23 , 45 , 68 , 107 , 243 , 439 , 824 , 1389 , 2025 , 2712 , 2731 , 2441 , 1832 , 1160 , 638 , 282 , 137 , 46 , 14 , 5 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 6 , 7 , 12 , 16 , 18 , 22 , 14 , 10 , 2 , 4 , 8 , 2 , 7 , 3 , 2 , 8 , 2 , 4 , 4 , 10 , 16 , 14 , 37 , 71 , 116 , 235 , 437 , 827 , 1379 , 2088 , 2587 , 2729 , 2503 , 1829 , 1159 , 657 , 330 , 135 , 51 , 22 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 8 , 5 , 12 , 22 , 19 , 16 , 15 , 13 , 4 , 2 , 4 , 3 , 6 , 7 , 4 , 5 , 5 , 7 , 5 , 10 , 17 , 17 , 21 , 38 , 71 , 112 , 207 , 443 , 804 , 1385 , 1989 , 2482 , 2753 , 2432 , 1897 , 1230 , 673 , 347 , 147 , 50 , 12 , 5 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 7 , 6 , 9 , 17 , 11 , 22 , 10 , 10 , 6 , 5 , 2 , 2 , 6 , 5 , 5 , 1 , 2 , 2 , 5 , 7 , 9 , 10 , 20 , 25 , 49 , 71 , 127 , 227 , 449 , 894 , 1342 , 2063 , 2513 , 2701 , 2349 , 1885 , 1272 , 684 , 326 , 135 , 48 , 11 , 5 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 12 , 10 , 8 , 8 , 8 , 23 , 22 , 18 , 11 , 8 , 5 , 3 , 7 , 6 , 2 , 3 , 4 , 8 , 4 , 6 , 6 , 4 , 6 , 9 , 17 , 26 , 41 , 65 , 121 , 230 , 484 , 820 , 1392 , 1998 , 2503 , 2673 , 2350 , 1821 , 1193 , 708 , 359 , 133 , 74 , 17 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 8 , 9 , 9 , 17 , 16 , 17 , 17 , 11 , 2 , 7 , 5 , 3 , 7 , 6 , 6 , 0 , 4 , 2 , 6 , 2 , 6 , 5 , 7 , 7 , 23 , 31 , 40 , 71 , 137 , 248 , 475 , 832 , 1359 , 1987 , 2418 , 2677 , 2426 , 1889 , 1208 , 716 , 348 , 135 , 54 , 22 , 8 , 5 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 11 , 11 , 10 , 13 , 11 , 19 , 11 , 14 , 9 , 9 , 2 , 3 , 1 , 6 , 3 , 0 , 8 , 3 , 9 , 4 , 6 , 5 , 4 , 9 , 7 , 13 , 21 , 40 , 81 , 147 , 254 , 488 , 900 , 1429 , 1990 , 2496 , 2699 , 2402 , 1841 , 1246 , 717 , 372 , 170 , 53 , 20 , 8 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 8 , 5 , 7 , 14 , 19 , 26 , 19 , 10 , 5 , 7 , 2 , 3 , 2 , 5 , 4 , 3 , 5 , 6 , 3 , 4 , 7 , 5 , 9 , 4 , 10 , 14 , 24 , 19 , 41 , 81 , 140 , 257 , 518 , 921 , 1457 , 2036 , 2443 , 2556 , 2284 , 1848 , 1246 , 733 , 344 , 181 , 59 , 15 , 4 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 7 , 9 , 13 , 21 , 19 , 28 , 14 , 8 , 7 , 4 , 8 , 4 , 5 , 3 , 5 , 4 , 5 , 4 , 4 , 6 , 2 , 4 , 4 , 8 , 10 , 4 , 18 , 23 , 23 , 34 , 77 , 135 , 285 , 539 , 849 , 1432 , 2038 , 2471 , 2532 , 2291 , 1806 , 1271 , 741 , 369 , 171 , 55 , 27 , 6 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 13 , 6 , 3 , 8 , 15 , 21 , 17 , 18 , 14 , 6 , 2 , 4 , 2 , 8 , 6 , 4 , 6 , 3 , 8 , 6 , 3 , 4 , 4 , 6 , 5 , 6 , 3 , 6 , 14 , 18 , 20 , 48 , 69 , 149 , 274 , 505 , 903 , 1423 , 2029 , 2314 , 2613 , 2318 , 1825 , 1374 , 768 , 403 , 171 , 86 , 16 , 7 , 3 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 10 , 8 , 15 , 15 , 20 , 25 , 11 , 14 , 3 , 4 , 1 , 3 , 2 , 4 , 4 , 3 , 1 , 6 , 2 , 5 , 3 , 6 , 5 , 3 , 7 , 9 , 4 , 7 , 15 , 22 , 27 , 47 , 75 , 146 , 285 , 539 , 922 , 1412 , 1998 , 2379 , 2489 , 2275 , 1848 , 1230 , 703 , 381 , 162 , 81 , 22 , 8 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 9 , 13 , 11 , 16 , 25 , 12 , 17 , 11 , 7 , 10 , 3 , 1 , 6 , 8 , 3 , 9 , 4 , 4 , 5 , 2 , 5 , 8 , 5 , 5 , 4 , 5 , 7 , 5 , 9 , 11 , 22 , 33 , 53 , 98 , 161 , 293 , 583 , 943 , 1389 , 2013 , 2481 , 2566 , 2192 , 1736 , 1223 , 732 , 403 , 167 , 81 , 23 , 11 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 11 , 10 , 10 , 15 , 23 , 12 , 8 , 7 , 3 , 3 , 1 , 3 , 4 , 8 , 9 , 3 , 1 , 7 , 8 , 4 , 6 , 3 , 6 , 2 , 2 , 6 , 7 , 5 , 12 , 10 , 17 , 24 , 51 , 92 , 148 , 309 , 489 , 953 , 1421 , 2001 , 2315 , 2528 , 2227 , 1704 , 1261 , 742 , 418 , 186 , 103 , 40 , 14 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 6 , 8 , 4 , 13 , 16 , 15 , 16 , 8 , 11 , 8 , 5 , 4 , 6 , 3 , 4 , 5 , 5 , 5 , 3 , 4 , 3 , 5 , 6 , 4 , 7 , 6 , 6 , 4 , 9 , 6 , 7 , 6 , 20 , 25 , 53 , 64 , 179 , 311 , 585 , 960 , 1467 , 1928 , 2356 , 2504 , 2236 , 1771 , 1182 , 767 , 449 , 184 , 80 , 41 , 16 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 7 , 10 , 5 , 8 , 16 , 19 , 14 , 10 , 6 , 6 , 6 , 3 , 2 , 3 , 4 , 6 , 4 , 3 , 2 , 7 , 1 , 5 , 7 , 2 , 7 , 6 , 3 , 7 , 4 , 6 , 8 , 7 , 8 , 21 , 31 , 45 , 88 , 174 , 311 , 581 , 991 , 1482 , 1968 , 2310 , 2445 , 2058 , 1770 , 1253 , 791 , 437 , 183 , 97 , 38 , 9 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 11 , 6 , 7 , 11 , 15 , 23 , 15 , 12 , 8 , 1 , 4 , 7 , 5 , 3 , 5 , 7 , 4 , 4 , 4 , 4 , 3 , 3 , 7 , 4 , 8 , 2 , 6 , 5 , 3 , 9 , 8 , 4 , 19 , 16 , 16 , 25 , 41 , 87 , 190 , 326 , 578 , 1011 , 1485 , 1978 , 2280 , 2384 , 2140 , 1815 , 1267 , 781 , 422 , 225 , 99 , 46 , 9 , 6 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 10 , 5 , 6 , 10 , 17 , 22 , 14 , 15 , 7 , 4 , 8 , 6 , 2 , 7 , 4 , 5 , 1 , 4 , 6 , 6 , 5 , 5 , 8 , 6 , 5 , 3 , 8 , 9 , 7 , 5 , 5 , 4 , 6 , 7 , 16 , 13 , 32 , 51 , 88 , 178 , 355 , 592 , 960 , 1493 , 1934 , 2263 , 2434 , 2102 , 1699 , 1216 , 807 , 457 , 219 , 93 , 43 , 11 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 7 , 9 , 10 , 21 , 16 , 14 , 18 , 8 , 1 , 5 , 5 , 1 , 1 , 5 , 4 , 0 , 7 , 5 , 3 , 0 , 4 , 5 , 7 , 3 , 7 , 4 , 9 , 4 , 6 , 7 , 9 , 3 , 8 , 7 , 10 , 16 , 17 , 32 , 61 , 93 , 185 , 345 , 580 , 1028 , 1540 , 1981 , 2327 , 2409 , 2158 , 1790 , 1230 , 814 , 427 , 236 , 80 , 37 , 17 , 2 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 3 , 4 , 7 , 7 , 21 , 22 , 13 , 17 , 9 , 5 , 5 , 7 , 3 , 3 , 2 , 4 , 2 , 7 , 4 , 1 , 6 , 4 , 4 , 5 , 2 , 6 , 6 , 4 , 8 , 9 , 4 , 6 , 8 , 9 , 8 , 9 , 14 , 23 , 33 , 49 , 101 , 199 , 379 , 649 , 1056 , 1567 , 1891 , 2276 , 2366 , 2080 , 1727 , 1265 , 829 , 455 , 224 , 100 , 44 , 16 , 9 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 7 , 7 , 8 , 14 , 12 , 15 , 25 , 12 , 17 , 3 , 6 , 0 , 6 , 8 , 6 , 7 , 5 , 3 , 3 , 7 , 3 , 2 , 4 , 5 , 3 , 3 , 9 , 1 , 5 , 4 , 9 , 6 , 4 , 2 , 5 , 3 , 6 , 5 , 9 , 22 , 23 , 66 , 108 , 202 , 367 , 675 , 1031 , 1473 , 1857 , 2333 , 2297 , 2114 , 1626 , 1204 , 809 , 477 , 218 , 91 , 35 , 13 , 6 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 9 , 5 , 9 , 11 , 12 , 23 , 16 , 6 , 6 , 7 , 5 , 3 , 1 , 6 , 3 , 4 , 7 , 7 , 1 , 7 , 5 , 6 , 10 , 5 , 5 , 4 , 9 , 4 , 9 , 5 , 10 , 8 , 8 , 5 , 4 , 8 , 7 , 11 , 15 , 27 , 41 , 51 , 108 , 208 , 372 , 650 , 1076 , 1538 , 1931 , 2198 , 2238 , 2057 , 1651 , 1216 , 785 , 413 , 228 , 123 , 58 , 23 , 4 , 0 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 9 , 4 , 16 , 7 , 12 , 11 , 13 , 12 , 4 , 5 , 4 , 7 , 6 , 6 , 4 , 0 , 5 , 1 , 7 , 4 , 8 , 4 , 4 , 2 , 7 , 4 , 6 , 5 , 4 , 6 , 2 , 4 , 6 , 3 , 1 , 6 , 7 , 11 , 17 , 17 , 46 , 59 , 133 , 191 , 393 , 681 , 1030 , 1489 , 1841 , 2243 , 2323 , 2076 , 1716 , 1253 , 775 , 461 , 224 , 118 , 48 , 22 , 6 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 10 , 10 , 7 , 11 , 8 , 16 , 7 , 9 , 9 , 5 , 3 , 6 , 3 , 1 , 4 , 8 , 4 , 4 , 2 , 2 , 1 , 7 , 4 , 3 , 11 , 5 , 4 , 5 , 6 , 7 , 7 , 3 , 8 , 9 , 7 , 7 , 7 , 10 , 12 , 16 , 13 , 18 , 34 , 75 , 129 , 250 , 375 , 655 , 1037 , 1515 , 1937 , 2196 , 2225 , 2036 , 1670 , 1204 , 805 , 472 , 237 , 120 , 55 , 19 , 13 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 8 , 6 , 5 , 9 , 14 , 22 , 14 , 11 , 10 , 9 , 7 , 11 , 4 , 2 , 9 , 3 , 5 , 3 , 4 , 5 , 3 , 2 , 2 , 7 , 3 , 7 , 6 , 4 , 8 , 6 , 9 , 6 , 2 , 3 , 6 , 8 , 7 , 6 , 6 , 13 , 10 , 10 , 14 , 25 , 32 , 58 , 116 , 232 , 416 , 701 , 1068 , 1590 , 1903 , 2135 , 2172 , 2118 , 1674 , 1172 , 757 , 501 , 252 , 108 , 52 , 16 , 6 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 11 , 5 , 4 , 8 , 11 , 19 , 10 , 6 , 8 , 6 , 7 , 7 , 2 , 5 , 3 , 4 , 2 , 2 , 4 , 2 , 6 , 6 , 2 , 6 , 4 , 3 , 9 , 3 , 7 , 10 , 5 , 4 , 6 , 3 , 3 , 3 , 2 , 6 , 6 , 8 , 9 , 14 , 16 , 19 , 42 , 64 , 127 , 242 , 378 , 719 , 1047 , 1519 , 1835 , 2201 , 2307 , 2007 , 1675 , 1195 , 809 , 465 , 242 , 123 , 49 , 16 , 12 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 5 , 5 , 8 , 11 , 14 , 22 , 15 , 9 , 8 , 4 , 2 , 3 , 3 , 3 , 3 , 2 , 3 , 4 , 6 , 3 , 4 , 5 , 1 , 9 , 3 , 8 , 6 , 2 , 2 , 5 , 3 , 5 , 8 , 7 , 5 , 3 , 5 , 4 , 6 , 8 , 5 , 7 , 12 , 14 , 28 , 34 , 71 , 123 , 211 , 420 , 730 , 1081 , 1498 , 1905 , 2215 , 2203 , 2094 , 1706 , 1150 , 782 , 503 , 249 , 140 , 56 , 24 , 7 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 4 , 8 , 5 , 10 , 8 , 16 , 12 , 7 , 6 , 0 , 9 , 5 , 3 , 2 , 3 , 3 , 3 , 6 , 4 , 4 , 4 , 1 , 3 , 6 , 2 , 5 , 4 , 4 , 9 , 4 , 6 , 7 , 9 , 4 , 4 , 4 , 4 , 6 , 6 , 8 , 5 , 6 , 2 , 9 , 14 , 28 , 38 , 71 , 149 , 224 , 406 , 714 , 1068 , 1483 , 1888 , 2224 , 2158 , 1975 , 1701 , 1245 , 817 , 432 , 287 , 127 , 62 , 27 , 6 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 11 , 8 , 5 , 7 , 10 , 17 , 15 , 16 , 19 , 6 , 8 , 7 , 2 , 3 , 2 , 3 , 2 , 5 , 5 , 7 , 2 , 4 , 4 , 3 , 4 , 5 , 5 , 9 , 6 , 8 , 8 , 1 , 4 , 7 , 5 , 13 , 7 , 6 , 9 , 4 , 4 , 6 , 9 , 11 , 12 , 10 , 21 , 24 , 32 , 70 , 133 , 237 , 426 , 693 , 1107 , 1555 , 1895 , 2082 , 2219 , 1989 , 1637 , 1262 , 847 , 506 , 270 , 135 , 59 , 34 , 8 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 5 , 5 , 5 , 8 , 11 , 18 , 14 , 15 , 7 , 3 , 2 , 5 , 4 , 3 , 6 , 1 , 3 , 5 , 5 , 2 , 8 , 4 , 6 , 7 , 4 , 3 , 4 , 2 , 2 , 4 , 5 , 6 , 10 , 7 , 2 , 5 , 3 , 1 , 4 , 2 , 9 , 7 , 5 , 12 , 10 , 12 , 22 , 27 , 42 , 83 , 135 , 244 , 452 , 728 , 1093 , 1420 , 1886 , 2072 , 2128 , 1923 , 1678 , 1248 , 852 , 490 , 273 , 151 , 55 , 21 , 13 , 6 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 10 , 6 , 8 , 12 , 14 , 22 , 11 , 9 , 9 , 3 , 4 , 4 , 2 , 9 , 3 , 3 , 5 , 9 , 5 , 5 , 5 , 2 , 3 , 7 , 5 , 1 , 6 , 4 , 9 , 3 , 3 , 6 , 7 , 5 , 4 , 3 , 8 , 6 , 7 , 3 , 7 , 4 , 3 , 8 , 6 , 5 , 26 , 29 , 26 , 42 , 87 , 140 , 270 , 440 , 734 , 1087 , 1469 , 1910 , 2130 , 2074 , 1908 , 1538 , 1205 , 848 , 494 , 298 , 135 , 72 , 30 , 11 , 6 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 8 , 8 , 8 , 12 , 12 , 14 , 17 , 14 , 9 , 7 , 5 , 7 , 3 , 1 , 3 , 3 , 4 , 10 , 6 , 1 , 5 , 4 , 6 , 1 , 5 , 7 , 4 , 3 , 7 , 8 , 4 , 6 , 4 , 9 , 8 , 6 , 5 , 7 , 4 , 6 , 3 , 6 , 6 , 6 , 4 , 11 , 9 , 11 , 16 , 31 , 49 , 77 , 135 , 273 , 458 , 744 , 1096 , 1496 , 1772 , 2081 , 2191 , 2007 , 1679 , 1200 , 773 , 512 , 289 , 161 , 74 , 33 , 17 , 5 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 9 , 5 , 8 , 4 , 13 , 13 , 7 , 12 , 12 , 7 , 3 , 3 , 6 , 4 , 7 , 1 , 3 , 6 , 9 , 4 , 4 , 2 , 4 , 5 , 3 , 10 , 6 , 4 , 11 , 4 , 8 , 4 , 2 , 3 , 5 , 4 , 3 , 6 , 2 , 7 , 7 , 4 , 8 , 7 , 3 , 5 , 4 , 7 , 17 , 17 , 20 , 56 , 96 , 152 , 298 , 463 , 795 , 1133 , 1493 , 1908 , 2058 , 2161 , 1953 , 1673 , 1237 , 771 , 517 , 287 , 161 , 62 , 21 , 12 , 6 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 5 , 9 , 7 , 13 , 10 , 10 , 20 , 11 , 9 , 8 , 5 , 2 , 4 , 3 , 5 , 6 , 3 , 5 , 1 , 3 , 2 , 5 , 4 , 6 , 5 , 4 , 6 , 10 , 4 , 5 , 7 , 3 , 8 , 3 , 1 , 8 , 5 , 7 , 6 , 9 , 2 , 4 , 3 , 4 , 5 , 7 , 7 , 9 , 8 , 14 , 14 , 31 , 42 , 97 , 192 , 280 , 480 , 796 , 1133 , 1526 , 1904 , 2132 , 2143 , 1864 , 1610 , 1181 , 860 , 501 , 288 , 205 , 72 , 33 , 9 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 6 , 7 , 2 , 8 , 15 , 8 , 10 , 8 , 10 , 6 , 5 , 1 , 2 , 6 , 2 , 6 , 3 , 4 , 5 , 1 , 3 , 4 , 3 , 5 , 4 , 3 , 4 , 5 , 4 , 5 , 4 , 9 , 9 , 2 , 6 , 4 , 2 , 9 , 2 , 5 , 5 , 10 , 5 , 9 , 4 , 4 , 4 , 8 , 11 , 9 , 12 , 19 , 25 , 45 , 67 , 161 , 281 , 501 , 833 , 1122 , 1499 , 1879 , 1998 , 2122 , 1895 , 1566 , 1188 , 845 , 515 , 320 , 165 , 68 , 34 , 15 , 5 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 1 , 8 , 7 , 6 , 16 , 9 , 10 , 12 , 6 , 4 , 8 , 3 , 4 , 9 , 6 , 7 , 7 , 6 , 0 , 7 , 6 , 6 , 2 , 9 , 4 , 6 , 7 , 6 , 7 , 4 , 6 , 8 , 4 , 8 , 7 , 7 , 4 , 11 , 8 , 4 , 5 , 7 , 4 , 6 , 11 , 3 , 4 , 6 , 5 , 13 , 11 , 13 , 24 , 28 , 44 , 96 , 189 , 285 , 502 , 736 , 1125 , 1511 , 1858 , 2072 , 2095 , 1885 , 1581 , 1240 , 868 , 539 , 300 , 167 , 79 , 27 , 12 , 12 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 3 , 5 , 5 , 6 , 13 , 12 , 23 , 8 , 8 , 5 , 8 , 1 , 1 , 3 , 4 , 7 , 4 , 6 , 8 , 9 , 7 , 6 , 2 , 8 , 3 , 3 , 4 , 3 , 6 , 4 , 3 , 7 , 6 , 8 , 7 , 6 , 3 , 4 , 8 , 7 , 8 , 7 , 2 , 5 , 4 , 8 , 4 , 9 , 2 , 11 , 6 , 12 , 19 , 19 , 26 , 55 , 101 , 179 , 316 , 495 , 819 , 1114 , 1483 , 1772 , 1923 , 2119 , 1868 , 1610 , 1136 , 852 , 554 , 295 , 167 , 89 , 36 , 16 , 13 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 4 , 3 , 3 , 11 , 12 , 7 , 16 , 11 , 13 , 4 , 3 , 4 , 2 , 3 , 5 , 5 , 2 , 1 , 4 , 4 , 3 , 7 , 0 , 3 , 6 , 6 , 1 , 8 , 4 , 6 , 5 , 4 , 3 , 6 , 5 , 5 , 5 , 6 , 3 , 7 , 2 , 6 , 6 , 14 , 6 , 3 , 5 , 4 , 2 , 8 , 2 , 11 , 10 , 15 , 18 , 22 , 47 , 96 , 178 , 331 , 568 , 779 , 1142 , 1571 , 1815 , 2063 , 2200 , 1798 , 1539 , 1128 , 828 , 539 , 286 , 157 , 81 , 31 , 26 , 5 , 3 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 6 , 7 , 7 , 6 , 12 , 11 , 17 , 14 , 3 , 3 , 1 , 5 , 1 , 6 , 3 , 2 , 5 , 5 , 3 , 2 , 10 , 2 , 8 , 1 , 9 , 1 , 5 , 5 , 5 , 2 , 3 , 8 , 4 , 2 , 3 , 4 , 6 , 2 , 5 , 2 , 4 , 9 , 7 , 4 , 4 , 7 , 2 , 2 , 4 , 10 , 11 , 8 , 10 , 10 , 16 , 14 , 45 , 60 , 105 , 157 , 332 , 505 , 792 , 1153 , 1468 , 1810 , 2024 , 2012 , 1812 , 1524 , 1201 , 804 , 522 , 316 , 152 , 79 , 34 , 14 , 3 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 5 , 5 , 9 , 12 , 7 , 9 , 15 , 7 , 9 , 3 , 6 , 1 , 4 , 4 , 1 , 2 , 5 , 7 , 5 , 3 , 5 , 4 , 4 , 6 , 1 , 4 , 4 , 2 , 7 , 3 , 5 , 5 , 4 , 4 , 8 , 5 , 3 , 5 , 10 , 7 , 6 , 5 , 5 , 3 , 6 , 7 , 6 , 8 , 4 , 6 , 6 , 4 , 6 , 8 , 8 , 19 , 32 , 37 , 58 , 92 , 162 , 322 , 580 , 804 , 1104 , 1490 , 1816 , 2014 , 1948 , 1792 , 1563 , 1181 , 855 , 545 , 300 , 179 , 83 , 41 , 20 , 11 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 11 , 2 , 6 , 2 , 8 , 11 , 14 , 8 , 10 , 2 , 5 , 4 , 1 , 6 , 7 , 3 , 0 , 3 , 2 , 4 , 6 , 2 , 5 , 14 , 2 , 3 , 10 , 4 , 3 , 6 , 3 , 0 , 4 , 5 , 8 , 4 , 7 , 8 , 3 , 6 , 3 , 4 , 3 , 3 , 6 , 6 , 8 , 7 , 6 , 5 , 2 , 12 , 10 , 6 , 7 , 11 , 12 , 20 , 35 , 56 , 98 , 162 , 328 , 511 , 832 , 1166 , 1534 , 1864 , 1958 , 1966 , 1801 , 1483 , 1209 , 796 , 540 , 309 , 193 , 84 , 45 , 21 , 6 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 4 , 4 , 6 , 6 , 6 , 14 , 15 , 6 , 6 , 4 , 7 , 5 , 1 , 2 , 3 , 3 , 4 , 4 , 2 , 11 , 2 , 5 , 6 , 3 , 3 , 7 , 6 , 5 , 3 , 3 , 3 , 9 , 8 , 5 , 4 , 3 , 7 , 4 , 5 , 6 , 9 , 4 , 10 , 10 , 5 , 4 , 5 , 7 , 6 , 10 , 7 , 2 , 5 , 7 , 7 , 8 , 11 , 22 , 18 , 37 , 71 , 115 , 206 , 303 , 555 , 852 , 1157 , 1578 , 1762 , 1943 , 2105 , 1786 , 1465 , 1210 , 807 , 519 , 328 , 228 , 95 , 38 , 20 , 8 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 6 , 4 , 4 , 6 , 8 , 11 , 9 , 11 , 10 , 4 , 6 , 2 , 3 , 3 , 5 , 7 , 2 , 3 , 2 , 7 , 7 , 2 , 3 , 5 , 5 , 3 , 6 , 8 , 5 , 4 , 5 , 6 , 3 , 2 , 9 , 3 , 5 , 3 , 3 , 5 , 3 , 7 , 2 , 4 , 5 , 5 , 7 , 8 , 5 , 7 , 5 , 9 , 10 , 8 , 5 , 11 , 9 , 15 , 14 , 22 , 31 , 54 , 122 , 188 , 352 , 551 , 798 , 1200 , 1466 , 1780 , 1955 , 1931 , 1843 , 1607 , 1146 , 842 , 537 , 359 , 174 , 75 , 46 , 22 , 4 , 4 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 4 , 4 , 3 , 7 , 6 , 10 , 7 , 7 , 7 , 6 , 6 , 3 , 7 , 4 , 5 , 3 , 5 , 2 , 5 , 5 , 3 , 3 , 5 , 7 , 3 , 6 , 3 , 4 , 3 , 5 , 6 , 4 , 6 , 1 , 7 , 6 , 3 , 6 , 5 , 6 , 6 , 3 , 4 , 4 , 3 , 4 , 3 , 8 , 8 , 7 , 13 , 10 , 7 , 9 , 11 , 3 , 4 , 11 , 7 , 23 , 28 , 32 , 69 , 125 , 214 , 314 , 564 , 851 , 1206 , 1441 , 1814 , 1907 , 1898 , 1755 , 1518 , 1162 , 805 , 553 , 344 , 185 , 80 , 42 , 17 , 11 , 5 , 0 , 0 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 0 , 1 , 5 , 9 , 8 , 9 , 13 , 10 , 3 , 4 , 6 , 6 , 6 , 1 , 2 , 2 , 2 , 4 , 8 , 6 , 4 , 2 , 7 , 3 , 6 , 4 , 4 , 2 , 5 , 7 , 4 , 8 , 7 , 1 , 6 , 8 , 4 , 5 , 5 , 3 , 6 , 5 , 4 , 6 , 5 , 7 , 6 , 3 , 5 , 7 , 5 , 4 , 8 , 9 , 7 , 3 , 6 , 8 , 8 , 12 , 19 , 17 , 37 , 69 , 127 , 207 , 338 , 605 , 881 , 1283 , 1510 , 1858 , 1925 , 1874 , 1785 , 1439 , 1165 , 793 , 548 , 367 , 167 , 96 , 47 , 26 , 7 , 7 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 5 , 4 , 4 , 6 , 7 , 2 , 10 , 7 , 5 , 1 , 2 , 2 , 4 , 3 , 5 , 3 , 4 , 2 , 4 , 3 , 2 , 5 , 4 , 7 , 5 , 3 , 6 , 4 , 9 , 4 , 3 , 8 , 4 , 5 , 6 , 4 , 4 , 7 , 4 , 6 , 5 , 4 , 5 , 7 , 8 , 2 , 4 , 8 , 3 , 11 , 4 , 7 , 5 , 4 , 5 , 5 , 8 , 5 , 7 , 6 , 14 , 18 , 25 , 42 , 67 , 118 , 210 , 349 , 548 , 853 , 1274 , 1551 , 1782 , 1902 , 1972 , 1765 , 1399 , 1145 , 865 , 564 , 318 , 187 , 102 , 51 , 14 , 7 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 4 , 7 , 2 , 4 , 7 , 16 , 17 , 14 , 8 , 7 , 3 , 7 , 3 , 2 , 2 , 3 , 4 , 3 , 4 , 3 , 6 , 3 , 2 , 3 , 3 , 8 , 2 , 4 , 5 , 5 , 3 , 2 , 7 , 6 , 3 , 7 , 3 , 5 , 1 , 7 , 5 , 6 , 8 , 4 , 11 , 5 , 6 , 7 , 6 , 4 , 3 , 8 , 9 , 5 , 10 , 4 , 10 , 5 , 9 , 8 , 10 , 11 , 16 , 23 , 37 , 71 , 143 , 222 , 398 , 553 , 887 , 1162 , 1517 , 1731 , 1973 , 1864 , 1722 , 1523 , 1154 , 852 , 548 , 316 , 193 , 84 , 55 , 18 , 16 , 2 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 2 , 7 , 8 , 10 , 9 , 9 , 10 , 12 , 4 , 5 , 5 , 8 , 3 , 3 , 8 , 6 , 2 , 4 , 3 , 4 , 5 , 2 , 2 , 5 , 5 , 0 , 3 , 7 , 6 , 6 , 4 , 4 , 1 , 1 , 6 , 4 , 0 , 4 , 7 , 4 , 5 , 1 , 2 , 5 , 6 , 6 , 7 , 3 , 3 , 7 , 5 , 3 , 6 , 5 , 7 , 8 , 12 , 2 , 8 , 6 , 8 , 7 , 6 , 35 , 36 , 66 , 124 , 226 , 388 , 613 , 880 , 1211 , 1515 , 1737 , 1895 , 1857 , 1734 , 1531 , 1177 , 875 , 554 , 319 , 189 , 108 , 42 , 21 , 10 , 6 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 6 , 5 , 3 , 5 , 12 , 7 , 17 , 8 , 3 , 6 , 4 , 3 , 5 , 5 , 7 , 3 , 5 , 2 , 2 , 4 , 2 , 2 , 5 , 4 , 2 , 2 , 3 , 3 , 4 , 4 , 4 , 8 , 4 , 2 , 7 , 7 , 3 , 2 , 2 , 4 , 7 , 5 , 7 , 5 , 5 , 3 , 5 , 1 , 4 , 5 , 4 , 6 , 2 , 5 , 3 , 13 , 5 , 5 , 10 , 4 , 4 , 11 , 4 , 13 , 18 , 32 , 34 , 76 , 121 , 224 , 370 , 582 , 933 , 1155 , 1499 , 1801 , 1891 , 1955 , 1767 , 1455 , 1098 , 859 , 528 , 347 , 197 , 96 , 57 , 19 , 7 , 6 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 6 , 1 , 5 , 10 , 3 , 9 , 13 , 7 , 11 , 7 , 5 , 7 , 2 , 3 , 2 , 2 , 11 , 5 , 3 , 1 , 4 , 2 , 5 , 6 , 0 , 8 , 6 , 3 , 4 , 9 , 4 , 6 , 8 , 8 , 5 , 7 , 7 , 7 , 9 , 3 , 7 , 4 , 5 , 3 , 4 , 2 , 9 , 4 , 7 , 5 , 9 , 4 , 6 , 2 , 7 , 7 , 6 , 1 , 8 , 12 , 14 , 7 , 15 , 10 , 12 , 22 , 34 , 29 , 71 , 127 , 199 , 383 , 613 , 856 , 1146 , 1539 , 1748 , 1920 , 1866 , 1747 , 1480 , 1122 , 809 , 588 , 327 , 198 , 112 , 51 , 21 , 11 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 5 , 5 , 10 , 7 , 10 , 5 , 6 , 7 , 3 , 2 , 5 , 3 , 1 , 2 , 5 , 6 , 6 , 5 , 6 , 3 , 3 , 4 , 2 , 3 , 4 , 3 , 2 , 6 , 5 , 5 , 3 , 4 , 4 , 4 , 4 , 4 , 5 , 5 , 8 , 1 , 4 , 5 , 3 , 8 , 6 , 6 , 1 , 2 , 3 , 4 , 6 , 9 , 3 , 5 , 2 , 3 , 5 , 6 , 9 , 4 , 5 , 12 , 7 , 7 , 12 , 22 , 38 , 47 , 82 , 134 , 230 , 422 , 628 , 901 , 1149 , 1574 , 1707 , 1939 , 1907 , 1594 , 1415 , 1128 , 872 , 532 , 346 , 194 , 88 , 55 , 28 , 7 , 5 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 4 , 7 , 8 , 11 , 7 , 11 , 8 , 5 , 6 , 2 , 1 , 5 , 4 , 4 , 1 , 3 , 3 , 6 , 7 , 5 , 5 , 2 , 2 , 7 , 4 , 3 , 0 , 7 , 3 , 2 , 5 , 7 , 2 , 2 , 7 , 5 , 2 , 3 , 2 , 3 , 4 , 3 , 1 , 2 , 4 , 7 , 7 , 8 , 3 , 9 , 3 , 9 , 6 , 2 , 3 , 4 , 3 , 8 , 7 , 5 , 8 , 6 , 4 , 8 , 12 , 14 , 23 , 26 , 51 , 97 , 141 , 247 , 406 , 634 , 915 , 1192 , 1479 , 1792 , 1803 , 1808 , 1681 , 1413 , 1150 , 824 , 540 , 374 , 198 , 121 , 66 , 36 , 11 , 5 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 1 , 7 , 4 , 4 , 5 , 8 , 10 , 6 , 4 , 7 , 4 , 5 , 1 , 3 , 2 , 3 , 4 , 3 , 2 , 3 , 5 , 5 , 5 , 6 , 1 , 3 , 6 , 3 , 8 , 5 , 3 , 11 , 4 , 4 , 7 , 7 , 7 , 8 , 2 , 7 , 5 , 6 , 5 , 4 , 9 , 3 , 3 , 5 , 6 , 6 , 6 , 7 , 3 , 4 , 7 , 3 , 5 , 4 , 5 , 3 , 6 , 6 , 6 , 14 , 1 , 8 , 15 , 19 , 13 , 38 , 47 , 99 , 152 , 280 , 447 , 631 , 921 , 1212 , 1424 , 1770 , 1797 , 1797 , 1609 , 1423 , 1179 , 893 , 555 , 382 , 205 , 128 , 48 , 26 , 8 , 3 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 4 , 7 , 8 , 11 , 6 , 8 , 7 , 11 , 9 , 3 , 3 , 5 , 3 , 3 , 4 , 3 , 0 , 0 , 2 , 2 , 5 , 2 , 4 , 2 , 4 , 3 , 4 , 7 , 4 , 3 , 7 , 7 , 5 , 5 , 5 , 6 , 5 , 3 , 10 , 4 , 3 , 2 , 5 , 4 , 8 , 5 , 3 , 5 , 7 , 9 , 6 , 4 , 6 , 6 , 4 , 4 , 8 , 6 , 4 , 8 , 5 , 9 , 8 , 5 , 6 , 7 , 12 , 13 , 24 , 21 , 29 , 57 , 87 , 161 , 247 , 416 , 636 , 945 , 1186 , 1529 , 1636 , 1828 , 1800 , 1730 , 1452 , 1133 , 822 , 588 , 393 , 196 , 113 , 54 , 24 , 16 , 4 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 4 , 3 , 5 , 13 , 12 , 8 , 4 , 6 , 6 , 1 , 5 , 3 , 4 , 2 , 4 , 2 , 3 , 4 , 2 , 2 , 3 , 7 , 2 , 6 , 6 , 3 , 4 , 4 , 4 , 5 , 4 , 4 , 1 , 7 , 3 , 10 , 8 , 7 , 9 , 4 , 8 , 2 , 7 , 2 , 6 , 4 , 7 , 5 , 7 , 4 , 8 , 7 , 4 , 7 , 6 , 5 , 8 , 2 , 7 , 8 , 5 , 7 , 9 , 6 , 13 , 5 , 8 , 12 , 16 , 18 , 35 , 46 , 86 , 130 , 279 , 419 , 650 , 921 , 1225 , 1488 , 1696 , 1798 , 1796 , 1705 , 1545 , 1122 , 854 , 554 , 354 , 186 , 114 , 68 , 30 , 14 , 5 , 1 , 0 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 5 , 3 , 1 , 2 , 5 , 8 , 13 , 6 , 7 , 6 , 8 , 3 , 6 , 4 , 5 , 2 , 3 , 2 , 1 , 0 , 3 , 2 , 1 , 1 , 3 , 9 , 5 , 6 , 2 , 9 , 5 , 5 , 3 , 10 , 2 , 10 , 4 , 6 , 6 , 5 , 7 , 2 , 4 , 8 , 3 , 5 , 1 , 5 , 9 , 6 , 3 , 5 , 1 , 4 , 3 , 3 , 3 , 6 , 7 , 11 , 8 , 5 , 3 , 4 , 8 , 6 , 7 , 9 , 6 , 7 , 17 , 22 , 38 , 52 , 84 , 156 , 265 , 386 , 693 , 873 , 1250 , 1506 , 1727 , 1812 , 1891 , 1654 , 1351 , 1143 , 848 , 598 , 361 , 201 , 121 , 65 , 22 , 16 , 7 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 3 , 3 , 8 , 10 , 5 , 6 , 9 , 8 , 5 , 7 , 8 , 6 , 3 , 2 , 3 , 3 , 3 , 2 , 5 , 0 , 3 , 1 , 4 , 2 , 1 , 5 , 7 , 6 , 8 , 4 , 4 , 10 , 4 , 4 , 4 , 2 , 2 , 12 , 5 , 12 , 8 , 4 , 4 , 2 , 3 , 4 , 7 , 7 , 7 , 9 , 7 , 5 , 6 , 5 , 6 , 11 , 7 , 8 , 9 , 7 , 6 , 6 , 1 , 8 , 4 , 8 , 10 , 5 , 11 , 9 , 10 , 14 , 30 , 27 , 45 , 100 , 155 , 300 , 422 , 642 , 936 , 1248 , 1559 , 1669 , 1808 , 1822 , 1606 , 1343 , 1085 , 867 , 552 , 333 , 205 , 121 , 58 , 32 , 14 , 4 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 5 , 3 , 6 , 4 , 6 , 6 , 11 , 6 , 5 , 3 , 4 , 3 , 6 , 6 , 3 , 2 , 1 , 4 , 3 , 1 , 6 , 4 , 2 , 1 , 6 , 2 , 7 , 4 , 6 , 9 , 2 , 7 , 2 , 5 , 5 , 1 , 2 , 6 , 0 , 8 , 6 , 5 , 4 , 4 , 2 , 5 , 6 , 2 , 8 , 2 , 9 , 3 , 3 , 5 , 3 , 5 , 2 , 4 , 7 , 10 , 1 , 6 , 6 , 4 , 5 , 6 , 10 , 5 , 6 , 17 , 3 , 13 , 20 , 25 , 39 , 62 , 76 , 164 , 286 , 475 , 698 , 948 , 1239 , 1509 , 1696 , 1806 , 1813 , 1540 , 1388 , 1157 , 848 , 598 , 364 , 211 , 110 , 73 , 32 , 30 , 3 , 1 , 1 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 1 , 1 , 0 , 8 , 3 , 6 , 6 , 4 , 6 , 4 , 2 , 3 , 4 , 2 , 4 , 4 , 5 , 3 , 3 , 9 , 4 , 2 , 6 , 8 , 4 , 4 , 6 , 5 , 4 , 1 , 2 , 0 , 5 , 5 , 6 , 3 , 3 , 5 , 7 , 4 , 8 , 10 , 6 , 7 , 3 , 3 , 3 , 4 , 4 , 8 , 11 , 6 , 8 , 5 , 7 , 7 , 7 , 6 , 4 , 4 , 4 , 4 , 5 , 8 , 3 , 3 , 4 , 6 , 3 , 8 , 11 , 8 , 15 , 9 , 17 , 45 , 54 , 101 , 151 , 279 , 470 , 669 , 908 , 1270 , 1501 , 1669 , 1817 , 1749 , 1666 , 1395 , 1118 , 793 , 557 , 375 , 206 , 129 , 61 , 22 , 14 , 4 , 2 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 4 , 5 , 2 , 3 , 7 , 9 , 8 , 10 , 8 , 11 , 2 , 2 , 3 , 3 , 4 , 3 , 5 , 2 , 2 , 2 , 5 , 1 , 4 , 4 , 3 , 5 , 3 , 5 , 7 , 2 , 4 , 5 , 5 , 1 , 5 , 5 , 6 , 5 , 2 , 6 , 7 , 1 , 7 , 4 , 4 , 6 , 1 , 4 , 3 , 8 , 2 , 5 , 3 , 11 , 3 , 6 , 6 , 8 , 6 , 7 , 8 , 6 , 3 , 2 , 7 , 2 , 4 , 7 , 6 , 7 , 11 , 4 , 11 , 18 , 16 , 25 , 32 , 56 , 108 , 162 , 304 , 463 , 638 , 946 , 1241 , 1473 , 1703 , 1810 , 1783 , 1563 , 1348 , 1141 , 838 , 572 , 387 , 224 , 124 , 71 , 42 , 12 , 8 , 2 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 1 , 3 , 6 , 5 , 7 , 11 , 8 , 10 , 9 , 4 , 7 , 2 , 0 , 2 , 4 , 6 , 2 , 6 , 4 , 1 , 3 , 5 , 2 , 1 , 4 , 4 , 6 , 5 , 8 , 4 , 3 , 5 , 6 , 6 , 3 , 3 , 2 , 7 , 5 , 9 , 4 , 3 , 2 , 8 , 2 , 5 , 6 , 7 , 5 , 5 , 8 , 7 , 5 , 2 , 6 , 5 , 3 , 8 , 4 , 6 , 3 , 6 , 10 , 4 , 2 , 6 , 7 , 8 , 8 , 9 , 6 , 9 , 13 , 8 , 14 , 18 , 27 , 35 , 56 , 107 , 186 , 299 , 470 , 684 , 846 , 1173 , 1465 , 1710 , 1793 , 1778 , 1639 , 1408 , 1123 , 871 , 546 , 355 , 228 , 114 , 70 , 37 , 17 , 11 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 4 , 0 , 3 , 1 , 7 , 8 , 15 , 3 , 11 , 5 , 2 , 3 , 3 , 7 , 6 , 2 , 3 , 3 , 4 , 2 , 5 , 3 , 3 , 3 , 6 , 1 , 2 , 3 , 9 , 8 , 4 , 3 , 4 , 3 , 9 , 5 , 2 , 3 , 9 , 5 , 5 , 3 , 2 , 4 , 5 , 3 , 4 , 2 , 9 , 6 , 3 , 6 , 3 , 8 , 10 , 6 , 6 , 7 , 6 , 5 , 4 , 8 , 7 , 1 , 8 , 3 , 3 , 2 , 3 , 6 , 7 , 6 , 6 , 10 , 10 , 9 , 17 , 15 , 36 , 69 , 126 , 176 , 279 , 473 , 648 , 933 , 1199 , 1476 , 1659 , 1795 , 1772 , 1577 , 1413 , 1117 , 818 , 594 , 383 , 242 , 162 , 55 , 35 , 17 , 7 , 2 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 2 , 4 , 4 , 2 , 5 , 6 , 10 , 5 , 7 , 0 , 2 , 3 , 2 , 1 , 2 , 5 , 3 , 5 , 1 , 5 , 3 , 4 , 0 , 3 , 3 , 4 , 4 , 5 , 2 , 3 , 2 , 4 , 5 , 2 , 3 , 8 , 4 , 8 , 5 , 4 , 3 , 10 , 4 , 5 , 8 , 5 , 10 , 3 , 7 , 5 , 8 , 6 , 6 , 6 , 4 , 4 , 1 , 5 , 5 , 3 , 3 , 7 , 1 , 5 , 5 , 10 , 7 , 4 , 5 , 3 , 4 , 10 , 13 , 7 , 10 , 9 , 18 , 21 , 28 , 42 , 61 , 121 , 175 , 304 , 495 , 669 , 984 , 1133 , 1410 , 1666 , 1705 , 1667 , 1595 , 1397 , 1106 , 775 , 601 , 398 , 244 , 150 , 64 , 34 , 16 , 10 , 2 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 5 , 3 , 3 , 4 , 6 , 8 , 11 , 6 , 6 , 9 , 5 , 4 , 3 , 2 , 5 , 3 , 2 , 2 , 3 , 1 , 3 , 5 , 1 , 3 , 0 , 3 , 2 , 8 , 5 , 3 , 6 , 4 , 4 , 6 , 10 , 3 , 5 , 3 , 5 , 5 , 4 , 1 , 4 , 6 , 6 , 9 , 1 , 8 , 1 , 5 , 5 , 6 , 8 , 10 , 6 , 5 , 4 , 9 , 5 , 6 , 6 , 3 , 8 , 5 , 4 , 5 , 10 , 8 , 5 , 5 , 10 , 3 , 6 , 9 , 5 , 5 , 16 , 10 , 22 , 20 , 29 , 76 , 123 , 182 , 291 , 436 , 660 , 932 , 1216 , 1507 , 1635 , 1707 , 1653 , 1593 , 1358 , 1114 , 800 , 603 , 392 , 268 , 137 , 52 , 45 , 11 , 6 , 4 , 0 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 3 , 4 , 4 , 7 , 8 , 7 , 10 , 9 , 2 , 7 , 1 , 3 , 4 , 0 , 2 , 2 , 3 , 2 , 3 , 4 , 2 , 3 , 1 , 5 , 3 , 2 , 2 , 2 , 4 , 6 , 2 , 4 , 6 , 5 , 1 , 4 , 3 , 3 , 6 , 3 , 5 , 4 , 3 , 3 , 3 , 8 , 6 , 6 , 5 , 3 , 5 , 9 , 0 , 8 , 5 , 8 , 3 , 8 , 6 , 3 , 6 , 6 , 6 , 11 , 2 , 6 , 5 , 4 , 6 , 11 , 6 , 4 , 7 , 7 , 6 , 6 , 7 , 12 , 14 , 23 , 40 , 53 , 121 , 213 , 328 , 488 , 701 , 909 , 1179 , 1535 , 1663 , 1748 , 1728 , 1603 , 1440 , 1119 , 816 , 574 , 354 , 237 , 138 , 74 , 40 , 26 , 12 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 2 , 6 , 1 , 6 , 5 , 9 , 15 , 4 , 11 , 4 , 4 , 2 , 5 , 5 , 3 , 4 , 2 , 4 , 3 , 2 , 3 , 0 , 5 , 0 , 3 , 2 , 3 , 3 , 4 , 5 , 2 , 7 , 5 , 4 , 4 , 5 , 7 , 8 , 9 , 6 , 6 , 5 , 7 , 5 , 10 , 5 , 7 , 5 , 9 , 10 , 7 , 8 , 7 , 2 , 4 , 4 , 5 , 2 , 6 , 3 , 2 , 5 , 9 , 10 , 6 , 4 , 2 , 3 , 3 , 6 , 6 , 4 , 4 , 7 , 10 , 6 , 5 , 8 , 16 , 14 , 23 , 37 , 57 , 104 , 209 , 314 , 479 , 684 , 1010 , 1209 , 1533 , 1687 , 1738 , 1752 , 1616 , 1324 , 1021 , 777 , 636 , 426 , 255 , 155 , 63 , 29 , 21 , 5 , 2 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 4 , 2 , 4 , 2 , 7 , 5 , 8 , 4 , 5 , 3 , 6 , 2 , 1 , 6 , 2 , 6 , 2 , 1 , 3 , 7 , 2 , 1 , 3 , 4 , 1 , 5 , 4 , 4 , 1 , 4 , 3 , 5 , 3 , 4 , 4 , 8 , 4 , 3 , 0 , 6 , 6 , 2 , 6 , 4 , 13 , 7 , 7 , 3 , 7 , 7 , 8 , 7 , 8 , 5 , 8 , 1 , 0 , 12 , 3 , 2 , 10 , 4 , 3 , 7 , 11 , 7 , 3 , 5 , 2 , 7 , 3 , 4 , 10 , 6 , 10 , 4 , 3 , 7 , 9 , 7 , 16 , 16 , 38 , 34 , 70 , 111 , 199 , 331 , 504 , 696 , 986 , 1265 , 1508 , 1695 , 1745 , 1673 , 1516 , 1385 , 1100 , 817 , 561 , 399 , 234 , 107 , 71 , 46 , 21 , 8 , 5 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 3 , 7 , 6 , 4 , 10 , 10 , 7 , 7 , 2 , 4 , 4 , 4 , 3 , 6 , 1 , 7 , 2 , 3 , 6 , 2 , 0 , 2 , 2 , 3 , 6 , 0 , 2 , 3 , 6 , 5 , 5 , 4 , 0 , 3 , 1 , 2 , 1 , 2 , 1 , 1 , 5 , 4 , 5 , 7 , 7 , 5 , 8 , 5 , 5 , 8 , 7 , 1 , 4 , 5 , 7 , 5 , 9 , 7 , 4 , 2 , 8 , 2 , 4 , 7 , 3 , 3 , 1 , 5 , 8 , 4 , 5 , 5 , 6 , 7 , 5 , 4 , 9 , 9 , 13 , 7 , 16 , 17 , 16 , 29 , 42 , 74 , 106 , 178 , 328 , 458 , 718 , 1018 , 1252 , 1406 , 1643 , 1682 , 1716 , 1576 , 1260 , 1069 , 830 , 592 , 342 , 239 , 149 , 97 , 38 , 29 , 12 , 4 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 4 , 1 , 4 , 4 , 3 , 5 , 8 , 7 , 5 , 3 , 6 , 1 , 2 , 2 , 1 , 1 , 2 , 4 , 2 , 4 , 0 , 6 , 8 , 5 , 3 , 6 , 5 , 2 , 1 , 1 , 2 , 3 , 3 , 4 , 4 , 5 , 8 , 2 , 8 , 9 , 7 , 4 , 2 , 3 , 2 , 4 , 3 , 3 , 7 , 9 , 6 , 5 , 8 , 3 , 7 , 5 , 7 , 3 , 11 , 7 , 1 , 5 , 5 , 4 , 12 , 8 , 7 , 5 , 2 , 3 , 5 , 7 , 3 , 7 , 5 , 10 , 6 , 4 , 5 , 5 , 7 , 9 , 12 , 18 , 34 , 48 , 89 , 153 , 209 , 338 , 480 , 739 , 980 , 1158 , 1419 , 1657 , 1698 , 1705 , 1538 , 1315 , 1075 , 796 , 592 , 382 , 256 , 143 , 70 , 51 , 17 , 11 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 1 , 6 , 2 , 3 , 3 , 8 , 10 , 11 , 7 , 9 , 1 , 7 , 2 , 6 , 3 , 3 , 1 , 3 , 8 , 3 , 6 , 2 , 5 , 2 , 2 , 3 , 2 , 3 , 2 , 4 , 4 , 1 , 3 , 8 , 6 , 2 , 3 , 3 , 3 , 3 , 2 , 3 , 4 , 5 , 6 , 10 , 3 , 5 , 7 , 7 , 7 , 8 , 5 , 4 , 1 , 4 , 9 , 1 , 9 , 10 , 4 , 9 , 7 , 7 , 6 , 4 , 3 , 8 , 6 , 11 , 1 , 1 , 8 , 4 , 7 , 6 , 4 , 11 , 6 , 6 , 12 , 9 , 8 , 19 , 14 , 22 , 50 , 100 , 149 , 223 , 350 , 518 , 713 , 993 , 1270 , 1424 , 1630 , 1746 , 1629 , 1611 , 1339 , 1117 , 787 , 597 , 397 , 231 , 153 , 83 , 45 , 17 , 11 , 2 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 3 , 7 , 3 , 3 , 6 , 7 , 10 , 4 , 4 , 6 , 4 , 1 , 2 , 5 , 4 , 4 , 4 , 6 , 1 , 0 , 1 , 8 , 3 , 0 , 1 , 2 , 3 , 1 , 5 , 5 , 3 , 8 , 5 , 4 , 5 , 5 , 5 , 5 , 4 , 9 , 5 , 5 , 7 , 5 , 5 , 5 , 7 , 5 , 9 , 2 , 7 , 3 , 4 , 3 , 6 , 5 , 7 , 4 , 4 , 6 , 4 , 4 , 6 , 7 , 5 , 12 , 1 , 6 , 2 , 5 , 6 , 5 , 5 , 7 , 3 , 4 , 9 , 11 , 1 , 15 , 10 , 9 , 15 , 14 , 18 , 35 , 47 , 82 , 123 , 236 , 345 , 532 , 755 , 931 , 1184 , 1458 , 1625 , 1747 , 1636 , 1540 , 1338 , 1058 , 813 , 603 , 400 , 268 , 146 , 76 , 39 , 25 , 7 , 5 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 5 , 7 , 7 , 4 , 7 , 8 , 9 , 4 , 5 , 3 , 5 , 3 , 3 , 2 , 4 , 2 , 3 , 6 , 7 , 2 , 0 , 3 , 5 , 1 , 3 , 2 , 2 , 4 , 5 , 1 , 2 , 3 , 7 , 4 , 4 , 7 , 5 , 4 , 4 , 2 , 6 , 6 , 3 , 4 , 4 , 2 , 7 , 5 , 4 , 3 , 10 , 4 , 5 , 5 , 6 , 7 , 3 , 4 , 10 , 9 , 4 , 4 , 3 , 9 , 7 , 7 , 8 , 4 , 6 , 6 , 5 , 5 , 5 , 3 , 5 , 8 , 7 , 8 , 3 , 6 , 5 , 4 , 5 , 11 , 13 , 22 , 34 , 59 , 76 , 140 , 186 , 367 , 510 , 743 , 984 , 1223 , 1406 , 1610 , 1667 , 1741 , 1627 , 1350 , 1076 , 836 , 581 , 442 , 224 , 150 , 73 , 34 , 10 , 7 , 6 , 3 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 4 , 0 , 0 , 4 , 7 , 5 , 6 , 2 , 6 , 7 , 2 , 1 , 5 , 1 , 0 , 4 , 2 , 2 , 3 , 1 , 2 , 4 , 2 , 3 , 2 , 2 , 4 , 5 , 3 , 2 , 4 , 6 , 2 , 3 , 5 , 4 , 6 , 3 , 4 , 7 , 5 , 7 , 8 , 6 , 10 , 3 , 3 , 2 , 5 , 4 , 8 , 4 , 3 , 3 , 4 , 6 , 5 , 7 , 4 , 3 , 7 , 4 , 7 , 5 , 2 , 6 , 7 , 8 , 7 , 7 , 7 , 4 , 6 , 9 , 3 , 2 , 4 , 7 , 13 , 9 , 4 , 10 , 7 , 9 , 11 , 26 , 15 , 27 , 47 , 84 , 144 , 211 , 354 , 528 , 705 , 936 , 1224 , 1411 , 1556 , 1617 , 1700 , 1527 , 1358 , 1050 , 826 , 568 , 403 , 252 , 150 , 96 , 48 , 22 , 9 , 3 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 5 , 2 , 1 , 2 , 5 , 9 , 4 , 4 , 0 , 1 , 6 , 4 , 1 , 6 , 1 , 2 , 1 , 2 , 2 , 2 , 2 , 3 , 3 , 3 , 3 , 2 , 3 , 4 , 3 , 3 , 4 , 2 , 1 , 1 , 4 , 5 , 3 , 3 , 9 , 5 , 5 , 3 , 5 , 5 , 4 , 4 , 6 , 7 , 5 , 3 , 1 , 4 , 6 , 8 , 3 , 13 , 8 , 4 , 5 , 4 , 7 , 5 , 4 , 4 , 6 , 3 , 5 , 4 , 6 , 10 , 8 , 2 , 10 , 3 , 6 , 6 , 5 , 7 , 8 , 7 , 9 , 11 , 3 , 4 , 11 , 8 , 10 , 23 , 36 , 51 , 83 , 144 , 216 , 348 , 491 , 744 , 953 , 1178 , 1428 , 1595 , 1626 , 1596 , 1508 , 1296 , 1006 , 795 , 589 , 380 , 288 , 131 , 78 , 39 , 25 , 14 , 8 , 7 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 6 , 2 , 0 , 4 , 5 , 10 , 11 , 8 , 1 , 4 , 4 , 4 , 4 , 2 , 3 , 1 , 4 , 2 , 5 , 3 , 2 , 4 , 1 , 1 , 3 , 3 , 2 , 1 , 2 , 1 , 1 , 3 , 5 , 4 , 1 , 0 , 2 , 6 , 2 , 5 , 4 , 4 , 6 , 2 , 6 , 4 , 5 , 3 , 6 , 3 , 2 , 10 , 4 , 13 , 4 , 6 , 4 , 3 , 7 , 6 , 8 , 8 , 6 , 3 , 7 , 5 , 6 , 4 , 5 , 7 , 7 , 2 , 7 , 6 , 9 , 8 , 8 , 5 , 6 , 6 , 5 , 13 , 9 , 4 , 11 , 9 , 13 , 5 , 18 , 18 , 36 , 52 , 86 , 141 , 219 , 348 , 555 , 778 , 997 , 1244 , 1445 , 1579 , 1664 , 1672 , 1449 , 1255 , 1060 , 797 , 610 , 381 , 257 , 168 , 79 , 57 , 25 , 14 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 1 , 3 , 2 , 6 , 4 , 6 , 3 , 4 , 6 , 3 , 5 , 2 , 1 , 2 , 2 , 2 , 3 , 6 , 3 , 1 , 3 , 6 , 3 , 2 , 6 , 7 , 0 , 2 , 6 , 3 , 4 , 5 , 3 , 1 , 4 , 1 , 2 , 6 , 7 , 1 , 3 , 3 , 7 , 1 , 6 , 9 , 8 , 4 , 4 , 2 , 3 , 9 , 6 , 5 , 3 , 3 , 5 , 11 , 4 , 6 , 8 , 3 , 6 , 3 , 5 , 6 , 5 , 6 , 7 , 5 , 3 , 4 , 9 , 10 , 10 , 4 , 4 , 7 , 2 , 9 , 6 , 7 , 6 , 8 , 4 , 6 , 12 , 12 , 14 , 32 , 36 , 45 , 86 , 149 , 217 , 376 , 486 , 761 , 964 , 1210 , 1361 , 1641 , 1687 , 1609 , 1467 , 1245 , 1055 , 821 , 632 , 369 , 235 , 151 , 98 , 65 , 30 , 15 , 8 , 6 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 2 , 4 , 4 , 8 , 8 , 4 , 10 , 3 , 10 , 3 , 2 , 4 , 3 , 1 , 4 , 4 , 3 , 4 , 2 , 1 , 2 , 1 , 3 , 0 , 1 , 4 , 3 , 3 , 1 , 5 , 3 , 1 , 1 , 4 , 2 , 4 , 2 , 1 , 3 , 5 , 4 , 6 , 8 , 3 , 2 , 8 , 7 , 1 , 2 , 9 , 7 , 2 , 4 , 1 , 3 , 5 , 3 , 3 , 6 , 6 , 8 , 5 , 4 , 3 , 3 , 11 , 7 , 7 , 3 , 5 , 8 , 4 , 3 , 7 , 5 , 6 , 6 , 6 , 4 , 5 , 11 , 7 , 6 , 3 , 7 , 8 , 9 , 9 , 14 , 13 , 12 , 21 , 33 , 65 , 102 , 127 , 230 , 349 , 520 , 760 , 1047 , 1210 , 1473 , 1658 , 1591 , 1609 , 1453 , 1307 , 1031 , 852 , 585 , 427 , 247 , 159 , 81 , 56 , 26 , 8 , 4 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 4 , 4 , 3 , 1 , 5 , 11 , 5 , 5 , 4 , 8 , 4 , 4 , 0 , 1 , 0 , 2 , 2 , 4 , 5 , 3 , 1 , 5 , 3 , 0 , 1 , 4 , 3 , 3 , 7 , 2 , 3 , 4 , 4 , 6 , 3 , 1 , 4 , 4 , 4 , 5 , 7 , 4 , 6 , 6 , 2 , 4 , 5 , 5 , 4 , 2 , 7 , 2 , 5 , 8 , 6 , 6 , 5 , 6 , 11 , 8 , 5 , 6 , 8 , 3 , 7 , 5 , 5 , 8 , 9 , 4 , 5 , 5 , 7 , 10 , 13 , 4 , 4 , 6 , 7 , 6 , 7 , 5 , 7 , 6 , 7 , 5 , 6 , 16 , 9 , 12 , 19 , 30 , 26 , 54 , 95 , 179 , 241 , 354 , 541 , 750 , 976 , 1227 , 1399 , 1576 , 1689 , 1578 , 1421 , 1304 , 1012 , 797 , 603 , 393 , 238 , 142 , 86 , 42 , 23 , 14 , 5 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 2 , 2 , 1 , 5 , 3 , 2 , 7 , 1 , 4 , 3 , 6 , 3 , 4 , 0 , 2 , 3 , 3 , 2 , 1 , 5 , 3 , 4 , 2 , 2 , 3 , 3 , 4 , 1 , 4 , 1 , 4 , 3 , 2 , 7 , 7 , 3 , 4 , 3 , 4 , 2 , 5 , 2 , 9 , 7 , 1 , 2 , 7 , 3 , 10 , 3 , 5 , 10 , 5 , 3 , 4 , 4 , 6 , 5 , 7 , 6 , 6 , 3 , 5 , 4 , 6 , 8 , 5 , 7 , 6 , 4 , 3 , 5 , 7 , 7 , 11 , 9 , 4 , 5 , 3 , 6 , 6 , 4 , 6 , 9 , 3 , 4 , 7 , 6 , 10 , 8 , 7 , 10 , 17 , 27 , 47 , 58 , 103 , 144 , 226 , 403 , 576 , 760 , 1013 , 1216 , 1392 , 1585 , 1568 , 1621 , 1552 , 1290 , 1053 , 792 , 607 , 417 , 259 , 155 , 93 , 60 , 24 , 11 , 5 , 3 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 2 , 1 , 1 , 2 , 7 , 6 , 9 , 7 , 4 , 2 , 3 , 0 , 0 , 2 , 2 , 3 , 0 , 1 , 4 , 2 , 2 , 4 , 3 , 2 , 2 , 1 , 2 , 3 , 8 , 2 , 1 , 2 , 1 , 2 , 4 , 1 , 1 , 3 , 3 , 4 , 3 , 5 , 5 , 5 , 4 , 7 , 1 , 2 , 4 , 4 , 3 , 8 , 6 , 10 , 1 , 3 , 7 , 5 , 5 , 3 , 5 , 8 , 6 , 5 , 3 , 7 , 6 , 3 , 6 , 9 , 3 , 4 , 5 , 11 , 9 , 7 , 3 , 10 , 6 , 8 , 6 , 4 , 4 , 6 , 7 , 9 , 7 , 5 , 12 , 11 , 8 , 14 , 11 , 13 , 22 , 32 , 53 , 98 , 168 , 260 , 371 , 559 , 761 , 1006 , 1245 , 1389 , 1569 , 1636 , 1587 , 1443 , 1306 , 1073 , 763 , 565 , 400 , 277 , 182 , 114 , 44 , 19 , 10 , 6 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 3 , 2 , 3 , 3 , 5 , 7 , 10 , 10 , 4 , 8 , 0 , 3 , 5 , 2 , 4 , 0 , 2 , 3 , 2 , 2 , 3 , 3 , 3 , 3 , 2 , 2 , 7 , 5 , 3 , 5 , 5 , 5 , 0 , 3 , 1 , 5 , 7 , 4 , 3 , 3 , 3 , 8 , 5 , 5 , 2 , 3 , 5 , 3 , 3 , 3 , 10 , 2 , 8 , 3 , 4 , 7 , 6 , 12 , 4 , 5 , 5 , 9 , 6 , 4 , 4 , 7 , 7 , 8 , 8 , 8 , 5 , 7 , 5 , 8 , 10 , 8 , 8 , 8 , 5 , 9 , 3 , 7 , 1 , 1 , 5 , 6 , 10 , 10 , 8 , 13 , 10 , 12 , 9 , 17 , 23 , 35 , 55 , 106 , 173 , 266 , 385 , 572 , 798 , 982 , 1195 , 1449 , 1584 , 1661 , 1590 , 1442 , 1257 , 1045 , 797 , 628 , 416 , 244 , 181 , 107 , 58 , 26 , 16 , 6 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 1 , 0 , 5 , 2 , 1 , 4 , 12 , 2 , 2 , 2 , 0 , 0 , 1 , 0 , 2 , 2 , 3 , 1 , 4 , 2 , 6 , 2 , 2 , 4 , 3 , 1 , 5 , 3 , 5 , 5 , 4 , 5 , 1 , 2 , 4 , 1 , 6 , 2 , 5 , 3 , 1 , 4 , 5 , 2 , 1 , 6 , 3 , 4 , 6 , 7 , 1 , 2 , 4 , 8 , 3 , 2 , 4 , 8 , 7 , 7 , 6 , 7 , 6 , 6 , 4 , 2 , 1 , 6 , 4 , 10 , 8 , 3 , 6 , 4 , 9 , 5 , 5 , 7 , 6 , 8 , 5 , 4 , 6 , 7 , 11 , 3 , 4 , 9 , 7 , 6 , 8 , 7 , 5 , 8 , 14 , 13 , 25 , 39 , 60 , 98 , 167 , 293 , 398 , 570 , 773 , 1012 , 1255 , 1436 , 1586 , 1514 , 1553 , 1439 , 1286 , 1097 , 822 , 631 , 410 , 258 , 155 , 92 , 55 , 33 , 14 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 6 , 5 , 3 , 1 , 1 , 8 , 8 , 7 , 10 , 4 , 2 , 1 , 5 , 2 , 2 , 4 , 1 , 0 , 5 , 1 , 1 , 1 , 2 , 2 , 3 , 1 , 3 , 3 , 1 , 0 , 3 , 3 , 7 , 2 , 4 , 3 , 5 , 5 , 2 , 1 , 6 , 2 , 6 , 4 , 6 , 9 , 4 , 4 , 7 , 3 , 3 , 2 , 7 , 8 , 7 , 8 , 3 , 3 , 4 , 4 , 9 , 5 , 3 , 7 , 1 , 8 , 12 , 7 , 5 , 8 , 4 , 7 , 13 , 8 , 11 , 1 , 5 , 8 , 7 , 2 , 5 , 5 , 6 , 5 , 7 , 9 , 3 , 6 , 4 , 6 , 2 , 8 , 2 , 13 , 15 , 8 , 12 , 31 , 36 , 65 , 120 , 181 , 286 , 397 , 584 , 780 , 1052 , 1262 , 1397 , 1581 , 1615 , 1558 , 1416 , 1308 , 936 , 809 , 601 , 385 , 262 , 170 , 101 , 56 , 26 , 17 , 4 , 3 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 2 , 3 , 3 , 3 , 3 , 4 , 5 , 3 , 4 , 0 , 4 , 5 , 2 , 3 , 1 , 2 , 1 , 0 , 4 , 1 , 4 , 2 , 4 , 1 , 7 , 2 , 3 , 4 , 3 , 2 , 4 , 3 , 2 , 3 , 4 , 4 , 8 , 6 , 4 , 4 , 3 , 6 , 2 , 7 , 5 , 3 , 2 , 2 , 2 , 1 , 6 , 1 , 4 , 10 , 7 , 3 , 2 , 9 , 7 , 5 , 5 , 5 , 6 , 3 , 11 , 7 , 3 , 5 , 6 , 5 , 4 , 5 , 4 , 5 , 4 , 5 , 5 , 5 , 5 , 4 , 6 , 7 , 11 , 7 , 5 , 8 , 6 , 9 , 9 , 6 , 13 , 15 , 9 , 9 , 12 , 16 , 13 , 29 , 41 , 68 , 90 , 184 , 278 , 367 , 613 , 769 , 1053 , 1214 , 1506 , 1497 , 1613 , 1604 , 1455 , 1211 , 995 , 769 , 597 , 412 , 254 , 151 , 112 , 50 , 30 , 16 , 9 , 4 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 2 , 1 , 7 , 7 , 2 , 1 , 6 , 4 , 3 , 3 , 6 , 5 , 2 , 1 , 2 , 2 , 0 , 2 , 1 , 3 , 0 , 3 , 1 , 1 , 2 , 3 , 3 , 6 , 3 , 6 , 2 , 1 , 2 , 1 , 3 , 1 , 1 , 8 , 3 , 5 , 5 , 3 , 6 , 5 , 3 , 0 , 5 , 6 , 8 , 3 , 3 , 3 , 5 , 5 , 4 , 1 , 6 , 5 , 7 , 5 , 9 , 3 , 7 , 3 , 6 , 7 , 7 , 3 , 6 , 9 , 7 , 7 , 11 , 10 , 7 , 6 , 4 , 6 , 7 , 4 , 4 , 7 , 10 , 11 , 3 , 3 , 2 , 12 , 9 , 5 , 8 , 9 , 6 , 8 , 14 , 4 , 11 , 17 , 30 , 40 , 73 , 125 , 197 , 281 , 413 , 582 , 798 , 1070 , 1231 , 1406 , 1552 , 1631 , 1525 , 1464 , 1247 , 1027 , 784 , 559 , 400 , 253 , 181 , 88 , 69 , 32 , 14 , 8 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 6 , 2 , 2 , 5 , 7 , 9 , 4 , 4 , 5 , 4 , 1 , 1 , 3 , 5 , 5 , 2 , 2 , 3 , 3 , 3 , 1 , 1 , 4 , 4 , 0 , 3 , 1 , 2 , 4 , 1 , 6 , 1 , 4 , 4 , 5 , 1 , 4 , 4 , 7 , 3 , 5 , 4 , 4 , 4 , 2 , 7 , 4 , 4 , 1 , 6 , 11 , 4 , 3 , 5 , 3 , 6 , 4 , 10 , 8 , 7 , 5 , 3 , 5 , 4 , 11 , 11 , 6 , 4 , 4 , 6 , 8 , 9 , 5 , 4 , 6 , 3 , 6 , 9 , 6 , 11 , 8 , 5 , 8 , 4 , 9 , 8 , 6 , 2 , 6 , 8 , 9 , 7 , 7 , 5 , 8 , 9 , 8 , 18 , 12 , 29 , 50 , 64 , 101 , 189 , 303 , 426 , 579 , 827 , 1002 , 1237 , 1366 , 1535 , 1652 , 1492 , 1405 , 1153 , 946 , 780 , 566 , 400 , 269 , 168 , 94 , 56 , 20 , 13 , 4 , 2 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 1 , 3 , 1 , 6 , 3 , 6 , 5 , 12 , 4 , 4 , 2 , 2 , 1 , 5 , 2 , 3 , 2 , 2 , 3 , 3 , 2 , 4 , 2 , 5 , 5 , 3 , 2 , 4 , 3 , 4 , 1 , 6 , 1 , 1 , 4 , 3 , 4 , 2 , 3 , 4 , 5 , 2 , 4 , 4 , 2 , 8 , 5 , 5 , 2 , 13 , 10 , 4 , 4 , 7 , 7 , 1 , 5 , 4 , 10 , 2 , 1 , 4 , 6 , 4 , 8 , 11 , 4 , 7 , 5 , 10 , 4 , 8 , 4 , 8 , 8 , 11 , 6 , 7 , 0 , 6 , 6 , 5 , 3 , 9 , 7 , 5 , 6 , 5 , 8 , 7 , 8 , 12 , 8 , 7 , 7 , 10 , 9 , 13 , 12 , 19 , 33 , 47 , 72 , 142 , 196 , 294 , 420 , 578 , 803 , 1013 , 1307 , 1405 , 1545 , 1644 , 1521 , 1443 , 1227 , 1016 , 780 , 560 , 415 , 266 , 172 , 100 , 63 , 30 , 16 , 7 , 1 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 2 , 2 , 2 , 2 , 3 , 3 , 8 , 5 , 7 , 6 , 4 , 3 , 3 , 1 , 2 , 3 , 5 , 1 , 1 , 4 , 2 , 1 , 1 , 3 , 2 , 3 , 2 , 3 , 1 , 2 , 2 , 3 , 3 , 2 , 2 , 2 , 3 , 6 , 6 , 1 , 1 , 5 , 6 , 10 , 3 , 3 , 0 , 2 , 4 , 7 , 4 , 4 , 3 , 2 , 2 , 6 , 3 , 3 , 8 , 5 , 6 , 2 , 7 , 3 , 12 , 3 , 6 , 13 , 5 , 2 , 7 , 9 , 4 , 4 , 6 , 3 , 5 , 4 , 9 , 7 , 7 , 6 , 3 , 10 , 6 , 2 , 9 , 4 , 5 , 8 , 7 , 3 , 11 , 5 , 5 , 4 , 9 , 7 , 11 , 13 , 14 , 17 , 33 , 38 , 62 , 117 , 196 , 298 , 446 , 568 , 804 , 1017 , 1233 , 1407 , 1514 , 1563 , 1587 , 1388 , 1195 , 1033 , 776 , 563 , 399 , 293 , 165 , 89 , 53 , 19 , 19 , 4 , 6 , 0 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 2 , 1 , 7 , 7 , 3 , 1 , 10 , 8 , 1 , 0 , 1 , 2 , 1 , 3 , 2 , 0 , 4 , 2 , 1 , 4 , 3 , 3 , 3 , 3 , 3 , 4 , 6 , 1 , 4 , 4 , 2 , 1 , 1 , 3 , 1 , 6 , 2 , 2 , 2 , 3 , 0 , 3 , 3 , 4 , 4 , 5 , 6 , 0 , 5 , 4 , 2 , 3 , 5 , 6 , 1 , 4 , 12 , 3 , 5 , 3 , 4 , 5 , 2 , 6 , 6 , 2 , 11 , 6 , 7 , 8 , 5 , 5 , 7 , 5 , 11 , 3 , 4 , 6 , 9 , 7 , 7 , 5 , 4 , 5 , 5 , 4 , 7 , 6 , 5 , 3 , 6 , 6 , 12 , 5 , 7 , 5 , 5 , 4 , 8 , 13 , 7 , 17 , 14 , 28 , 49 , 78 , 119 , 207 , 309 , 427 , 654 , 781 , 1041 , 1205 , 1437 , 1568 , 1542 , 1491 , 1438 , 1202 , 1010 , 783 , 574 , 378 , 244 , 166 , 98 , 66 , 27 , 19 , 6 , 3 , 4 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 5 , 3 , 2 , 2 , 2 , 7 , 2 , 4 , 4 , 3 , 3 , 5 , 3 , 1 , 2 , 5 , 2 , 4 , 2 , 0 , 3 , 1 , 2 , 1 , 0 , 3 , 2 , 4 , 4 , 4 , 4 , 2 , 4 , 2 , 3 , 2 , 3 , 6 , 2 , 4 , 6 , 1 , 5 , 4 , 0 , 3 , 4 , 7 , 5 , 6 , 3 , 8 , 4 , 0 , 5 , 3 , 5 , 9 , 6 , 5 , 9 , 8 , 7 , 5 , 5 , 6 , 4 , 4 , 4 , 7 , 7 , 9 , 6 , 12 , 7 , 5 , 9 , 3 , 7 , 6 , 5 , 6 , 12 , 8 , 5 , 7 , 8 , 3 , 7 , 4 , 3 , 5 , 11 , 6 , 6 , 9 , 5 , 6 , 10 , 10 , 21 , 28 , 50 , 68 , 130 , 180 , 337 , 427 , 614 , 845 , 1044 , 1298 , 1356 , 1517 , 1588 , 1525 , 1389 , 1220 , 989 , 782 , 584 , 428 , 245 , 186 , 95 , 55 , 43 , 20 , 7 , 5 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 3 , 4 , 0 , 6 , 3 , 4 , 4 , 7 , 8 , 5 , 1 , 1 , 4 , 1 , 2 , 1 , 0 , 0 , 2 , 2 , 2 , 3 , 3 , 6 , 1 , 1 , 6 , 2 , 4 , 3 , 2 , 0 , 2 , 4 , 5 , 6 , 2 , 5 , 1 , 1 , 4 , 4 , 3 , 5 , 3 , 5 , 6 , 2 , 2 , 8 , 7 , 5 , 6 , 1 , 4 , 7 , 7 , 6 , 4 , 7 , 6 , 6 , 4 , 5 , 7 , 4 , 10 , 3 , 9 , 8 , 6 , 4 , 6 , 11 , 2 , 4 , 10 , 8 , 8 , 4 , 11 , 5 , 7 , 6 , 2 , 6 , 6 , 7 , 9 , 7 , 6 , 2 , 7 , 3 , 4 , 7 , 1 , 7 , 11 , 5 , 13 , 8 , 13 , 15 , 17 , 36 , 41 , 81 , 123 , 206 , 295 , 435 , 645 , 806 , 1093 , 1222 , 1384 , 1478 , 1570 , 1517 , 1395 , 1203 , 1015 , 768 , 502 , 428 , 270 , 166 , 123 , 64 , 32 , 11 , 4 , 2 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 1 , 1 , 6 , 4 , 4 , 1 , 5 , 5 , 7 , 2 , 2 , 1 , 1 , 1 , 3 , 2 , 1 , 1 , 1 , 1 , 2 , 2 , 0 , 2 , 2 , 1 , 4 , 4 , 2 , 5 , 5 , 2 , 3 , 2 , 5 , 4 , 3 , 3 , 4 , 2 , 5 , 5 , 3 , 4 , 3 , 5 , 2 , 5 , 3 , 5 , 6 , 3 , 4 , 6 , 6 , 3 , 4 , 5 , 4 , 5 , 8 , 10 , 8 , 7 , 5 , 1 , 6 , 4 , 8 , 8 , 7 , 5 , 4 , 3 , 7 , 7 , 6 , 8 , 8 , 4 , 12 , 6 , 7 , 8 , 4 , 7 , 4 , 5 , 3 , 3 , 5 , 9 , 7 , 7 , 9 , 7 , 8 , 4 , 7 , 6 , 9 , 7 , 12 , 20 , 22 , 39 , 61 , 78 , 121 , 204 , 316 , 460 , 625 , 768 , 1015 , 1239 , 1388 , 1573 , 1556 , 1566 , 1381 , 1149 , 957 , 789 , 545 , 417 , 265 , 176 , 79 , 63 , 25 , 19 , 6 , 3 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 0 , 3 , 2 , 2 , 2 , 2 , 2 , 7 , 4 , 6 , 6 , 4 , 1 , 5 , 1 , 4 , 5 , 1 , 2 , 2 , 1 , 4 , 3 , 1 , 2 , 2 , 2 , 1 , 4 , 2 , 3 , 3 , 0 , 3 , 4 , 3 , 3 , 2 , 0 , 2 , 2 , 5 , 1 , 1 , 4 , 3 , 3 , 2 , 1 , 7 , 5 , 5 , 3 , 1 , 4 , 7 , 3 , 6 , 4 , 10 , 5 , 9 , 1 , 12 , 6 , 3 , 5 , 4 , 5 , 2 , 8 , 4 , 7 , 8 , 5 , 6 , 14 , 7 , 6 , 12 , 5 , 8 , 6 , 4 , 4 , 6 , 3 , 8 , 8 , 8 , 18 , 4 , 6 , 4 , 10 , 7 , 5 , 6 , 8 , 9 , 6 , 9 , 13 , 15 , 11 , 16 , 28 , 19 , 50 , 89 , 149 , 218 , 319 , 425 , 638 , 820 , 1051 , 1283 , 1418 , 1477 , 1591 , 1488 , 1347 , 1192 , 968 , 785 , 563 , 385 , 268 , 184 , 120 , 60 , 34 , 19 , 10 , 3 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 5 , 3 , 0 , 0 , 0 , 1 , 6 , 2 , 4 , 5 , 3 , 2 , 3 , 1 , 0 , 2 , 4 , 2 , 0 , 3 , 4 , 1 , 3 , 2 , 5 , 3 , 2 , 4 , 3 , 2 , 3 , 1 , 3 , 1 , 1 , 2 , 2 , 2 , 1 , 1 , 3 , 4 , 0 , 3 , 4 , 4 , 5 , 5 , 1 , 6 , 1 , 8 , 5 , 4 , 4 , 6 , 4 , 6 , 6 , 7 , 5 , 4 , 3 , 6 , 5 , 4 , 4 , 7 , 4 , 3 , 5 , 7 , 9 , 6 , 3 , 9 , 8 , 12 , 10 , 7 , 8 , 9 , 8 , 5 , 6 , 5 , 4 , 7 , 3 , 5 , 10 , 8 , 11 , 3 , 10 , 10 , 7 , 7 , 9 , 5 , 13 , 6 , 14 , 11 , 12 , 16 , 13 , 15 , 29 , 47 , 91 , 130 , 220 , 324 , 445 , 668 , 875 , 1098 , 1240 , 1401 , 1509 , 1573 , 1477 , 1336 , 1235 , 931 , 793 , 565 , 403 , 284 , 200 , 106 , 60 , 31 , 24 , 6 , 4 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 0 , 5 , 4 , 4 , 3 , 5 , 5 , 3 , 4 , 2 , 3 , 1 , 3 , 1 , 2 , 1 , 0 , 0 , 2 , 1 , 1 , 3 , 0 , 1 , 3 , 3 , 3 , 4 , 1 , 1 , 1 , 2 , 1 , 2 , 2 , 3 , 3 , 2 , 5 , 6 , 3 , 1 , 4 , 3 , 5 , 5 , 5 , 3 , 3 , 2 , 2 , 3 , 6 , 2 , 3 , 2 , 3 , 2 , 6 , 7 , 3 , 9 , 8 , 6 , 3 , 3 , 3 , 7 , 9 , 2 , 11 , 10 , 6 , 6 , 9 , 3 , 9 , 6 , 3 , 5 , 5 , 6 , 7 , 6 , 4 , 2 , 7 , 2 , 9 , 7 , 5 , 5 , 7 , 5 , 7 , 7 , 9 , 5 , 9 , 4 , 10 , 10 , 4 , 10 , 11 , 9 , 18 , 35 , 51 , 71 , 129 , 216 , 316 , 438 , 638 , 835 , 1040 , 1244 , 1377 , 1492 , 1502 , 1486 , 1407 , 1138 , 966 , 735 , 584 , 409 , 284 , 154 , 113 , 68 , 42 , 18 , 7 , 3 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 0 , 5 , 2 , 7 , 4 , 4 , 2 , 3 , 1 , 3 , 2 , 2 , 2 , 0 , 1 , 2 , 4 , 0 , 4 , 4 , 2 , 3 , 2 , 1 , 2 , 3 , 4 , 3 , 5 , 2 , 4 , 1 , 2 , 3 , 3 , 3 , 1 , 2 , 0 , 4 , 3 , 5 , 4 , 3 , 3 , 4 , 1 , 4 , 5 , 8 , 6 , 5 , 4 , 3 , 6 , 2 , 4 , 4 , 6 , 8 , 4 , 2 , 2 , 4 , 3 , 9 , 6 , 4 , 4 , 5 , 5 , 7 , 8 , 8 , 10 , 11 , 7 , 4 , 6 , 8 , 5 , 6 , 7 , 9 , 6 , 6 , 8 , 9 , 4 , 2 , 8 , 2 , 3 , 4 , 6 , 7 , 6 , 9 , 5 , 6 , 5 , 10 , 3 , 11 , 12 , 13 , 10 , 17 , 28 , 33 , 65 , 83 , 140 , 221 , 328 , 455 , 648 , 829 , 1058 , 1321 , 1377 , 1507 , 1498 , 1426 , 1344 , 1232 , 1000 , 767 , 547 , 391 , 268 , 164 , 120 , 49 , 33 , 21 , 12 , 8 , 4 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 0 , 2 , 2 , 4 , 4 , 6 , 2 , 6 , 4 , 1 , 1 , 1 , 4 , 2 , 1 , 1 , 2 , 2 , 1 , 4 , 3 , 1 , 3 , 2 , 0 , 3 , 1 , 2 , 2 , 1 , 2 , 2 , 0 , 4 , 3 , 2 , 4 , 3 , 6 , 4 , 8 , 5 , 4 , 2 , 4 , 4 , 4 , 4 , 5 , 2 , 8 , 6 , 3 , 4 , 4 , 7 , 3 , 2 , 9 , 4 , 5 , 3 , 7 , 7 , 5 , 7 , 6 , 4 , 11 , 5 , 5 , 8 , 13 , 6 , 7 , 5 , 8 , 7 , 10 , 9 , 1 , 6 , 5 , 5 , 4 , 3 , 6 , 4 , 6 , 4 , 5 , 6 , 5 , 9 , 8 , 3 , 3 , 4 , 6 , 4 , 8 , 5 , 6 , 6 , 5 , 10 , 10 , 16 , 21 , 31 , 42 , 64 , 97 , 155 , 222 , 340 , 458 , 648 , 888 , 1004 , 1266 , 1411 , 1499 , 1411 , 1505 , 1323 , 1051 , 995 , 787 , 565 , 384 , 280 , 179 , 85 , 58 , 27 , 21 , 12 , 6 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 2 , 2 , 2 , 3 , 3 , 3 , 3 , 6 , 3 , 5 , 5 , 1 , 3 , 0 , 2 , 3 , 1 , 1 , 1 , 3 , 2 , 2 , 1 , 2 , 3 , 3 , 1 , 0 , 3 , 3 , 2 , 1 , 2 , 4 , 2 , 0 , 5 , 4 , 5 , 8 , 5 , 5 , 3 , 6 , 5 , 4 , 4 , 4 , 3 , 3 , 5 , 8 , 5 , 3 , 4 , 3 , 7 , 5 , 3 , 3 , 3 , 6 , 4 , 5 , 4 , 6 , 6 , 6 , 6 , 11 , 2 , 3 , 7 , 9 , 8 , 5 , 6 , 6 , 9 , 7 , 6 , 3 , 7 , 8 , 9 , 5 , 5 , 8 , 7 , 7 , 2 , 9 , 5 , 5 , 7 , 4 , 8 , 2 , 9 , 8 , 4 , 6 , 11 , 5 , 2 , 8 , 12 , 6 , 17 , 12 , 16 , 23 , 34 , 60 , 88 , 147 , 217 , 358 , 481 , 657 , 828 , 960 , 1237 , 1389 , 1473 , 1512 , 1397 , 1359 , 1138 , 999 , 776 , 605 , 402 , 266 , 165 , 113 , 86 , 31 , 21 , 13 , 7 , 5 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 6 , 4 , 6 , 9 , 4 , 7 , 2 , 7 , 3 , 5 , 1 , 0 , 1 , 1 , 1 , 2 , 2 , 1 , 1 , 0 , 1 , 3 , 0 , 4 , 1 , 0 , 3 , 4 , 1 , 4 , 2 , 0 , 2 , 4 , 3 , 4 , 2 , 2 , 3 , 3 , 3 , 2 , 1 , 2 , 0 , 4 , 3 , 2 , 4 , 4 , 4 , 3 , 3 , 5 , 4 , 2 , 9 , 1 , 6 , 3 , 8 , 4 , 10 , 4 , 9 , 6 , 4 , 8 , 7 , 6 , 6 , 5 , 3 , 4 , 4 , 5 , 3 , 2 , 5 , 12 , 7 , 6 , 5 , 5 , 8 , 10 , 5 , 3 , 3 , 9 , 3 , 3 , 4 , 5 , 6 , 5 , 7 , 5 , 6 , 6 , 11 , 8 , 4 , 3 , 6 , 4 , 5 , 10 , 9 , 18 , 11 , 35 , 45 , 58 , 109 , 142 , 215 , 334 , 521 , 652 , 841 , 1050 , 1215 , 1324 , 1541 , 1512 , 1429 , 1371 , 1232 , 935 , 717 , 578 , 388 , 281 , 170 , 116 , 66 , 38 , 8 , 10 , 5 , 1 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 4 , 1 , 5 , 3 , 2 , 2 , 6 , 5 , 2 , 4 , 2 , 1 , 1 , 3 , 0 , 0 , 3 , 3 , 7 , 5 , 3 , 2 , 2 , 4 , 0 , 1 , 1 , 2 , 1 , 1 , 2 , 2 , 4 , 4 , 4 , 3 , 2 , 3 , 2 , 2 , 2 , 3 , 4 , 6 , 2 , 4 , 5 , 1 , 4 , 2 , 3 , 4 , 5 , 2 , 5 , 2 , 7 , 1 , 5 , 7 , 6 , 6 , 3 , 5 , 8 , 4 , 5 , 8 , 2 , 5 , 9 , 2 , 5 , 7 , 3 , 5 , 12 , 4 , 11 , 3 , 8 , 12 , 8 , 11 , 7 , 2 , 4 , 7 , 5 , 3 , 9 , 10 , 8 , 8 , 6 , 9 , 4 , 8 , 10 , 6 , 8 , 11 , 4 , 4 , 2 , 7 , 11 , 9 , 10 , 12 , 14 , 19 , 20 , 24 , 26 , 66 , 85 , 128 , 249 , 359 , 502 , 650 , 874 , 1060 , 1213 , 1354 , 1485 , 1479 , 1436 , 1284 , 1163 , 993 , 718 , 595 , 375 , 297 , 155 , 108 , 69 , 37 , 26 , 4 , 3 , 1 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 0 , 2 , 2 , 3 , 1 , 1 , 2 , 7 , 4 , 1 , 2 , 2 , 1 , 2 , 1 , 1 , 3 , 2 , 3 , 2 , 3 , 1 , 2 , 1 , 2 , 4 , 1 , 0 , 5 , 1 , 3 , 1 , 2 , 0 , 1 , 0 , 2 , 1 , 5 , 3 , 3 , 4 , 2 , 5 , 6 , 0 , 4 , 1 , 3 , 8 , 2 , 2 , 5 , 7 , 6 , 5 , 2 , 6 , 6 , 2 , 7 , 3 , 4 , 3 , 6 , 1 , 5 , 1 , 1 , 7 , 6 , 8 , 3 , 6 , 5 , 11 , 6 , 10 , 9 , 5 , 6 , 2 , 8 , 4 , 8 , 4 , 4 , 9 , 8 , 8 , 5 , 3 , 8 , 10 , 7 , 5 , 11 , 10 , 7 , 9 , 9 , 6 , 6 , 7 , 12 , 5 , 9 , 6 , 6 , 16 , 11 , 19 , 17 , 26 , 41 , 76 , 108 , 145 , 256 , 324 , 508 , 665 , 841 , 1077 , 1262 , 1496 , 1495 , 1381 , 1355 , 1325 , 1110 , 958 , 798 , 561 , 389 , 279 , 174 , 102 , 65 , 33 , 17 , 12 , 4 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 2 , 1 , 5 , 9 , 2 , 3 , 1 , 7 , 3 , 7 , 1 , 1 , 1 , 0 , 2 , 1 , 0 , 5 , 2 , 2 , 0 , 1 , 2 , 1 , 1 , 0 , 4 , 3 , 2 , 2 , 2 , 1 , 1 , 4 , 3 , 1 , 4 , 4 , 2 , 6 , 5 , 5 , 3 , 2 , 4 , 3 , 4 , 5 , 2 , 4 , 3 , 3 , 8 , 2 , 5 , 5 , 5 , 2 , 3 , 5 , 0 , 6 , 2 , 4 , 4 , 2 , 4 , 2 , 5 , 5 , 4 , 8 , 7 , 7 , 5 , 10 , 7 , 3 , 1 , 2 , 6 , 1 , 6 , 5 , 6 , 7 , 5 , 7 , 8 , 5 , 7 , 8 , 3 , 3 , 6 , 6 , 3 , 10 , 3 , 8 , 2 , 13 , 6 , 5 , 10 , 4 , 10 , 7 , 6 , 10 , 6 , 8 , 15 , 25 , 35 , 50 , 64 , 89 , 146 , 248 , 348 , 544 , 635 , 863 , 1031 , 1279 , 1395 , 1496 , 1516 , 1469 , 1287 , 1137 , 1014 , 736 , 552 , 379 , 276 , 163 , 119 , 74 , 39 , 17 , 13 , 9 , 2 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 5 , 5 , 2 , 2 , 1 , 4 , 5 , 3 , 3 , 4 , 3 , 0 , 0 , 3 , 2 , 2 , 2 , 1 , 0 , 3 , 0 , 2 , 0 , 2 , 5 , 2 , 1 , 2 , 3 , 2 , 2 , 3 , 2 , 1 , 3 , 2 , 0 , 4 , 3 , 5 , 4 , 2 , 6 , 2 , 2 , 2 , 1 , 5 , 1 , 5 , 7 , 5 , 2 , 4 , 6 , 4 , 1 , 5 , 9 , 8 , 2 , 3 , 5 , 5 , 1 , 5 , 3 , 4 , 10 , 3 , 5 , 4 , 7 , 4 , 8 , 3 , 4 , 11 , 6 , 4 , 2 , 5 , 7 , 10 , 4 , 10 , 8 , 9 , 1 , 4 , 4 , 10 , 12 , 6 , 3 , 9 , 3 , 10 , 8 , 7 , 7 , 1 , 2 , 11 , 5 , 5 , 7 , 7 , 13 , 13 , 7 , 15 , 7 , 15 , 21 , 33 , 46 , 73 , 110 , 160 , 222 , 369 , 498 , 700 , 908 , 1067 , 1231 , 1397 , 1469 , 1529 , 1455 , 1281 , 1121 , 955 , 759 , 559 , 376 , 299 , 184 , 110 , 73 , 35 , 14 , 10 , 9 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 4 , 3 , 2 , 1 , 2 , 5 , 4 , 6 , 2 , 1 , 1 , 6 , 1 , 1 , 1 , 1 , 1 , 2 , 3 , 2 , 1 , 3 , 3 , 0 , 3 , 2 , 1 , 3 , 4 , 3 , 4 , 1 , 3 , 4 , 5 , 3 , 6 , 4 , 1 , 1 , 4 , 2 , 5 , 3 , 3 , 2 , 5 , 1 , 4 , 4 , 4 , 3 , 2 , 2 , 5 , 2 , 7 , 2 , 0 , 5 , 7 , 1 , 6 , 9 , 5 , 6 , 2 , 4 , 3 , 2 , 6 , 4 , 5 , 7 , 5 , 5 , 6 , 4 , 9 , 4 , 8 , 6 , 8 , 8 , 5 , 9 , 5 , 5 , 9 , 8 , 7 , 9 , 4 , 3 , 10 , 3 , 6 , 9 , 4 , 9 , 7 , 8 , 8 , 4 , 9 , 7 , 7 , 6 , 5 , 14 , 8 , 7 , 11 , 7 , 18 , 25 , 42 , 37 , 57 , 101 , 192 , 216 , 357 , 535 , 616 , 885 , 1088 , 1237 , 1429 , 1542 , 1454 , 1408 , 1258 , 1077 , 893 , 713 , 559 , 409 , 295 , 195 , 108 , 72 , 29 , 19 , 10 , 10 , 2 , 0 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 0 , 2 , 1 , 3 , 3 , 0 , 3 , 3 , 1 , 1 , 2 , 2 , 4 , 2 , 2 , 1 , 1 , 1 , 4 , 1 , 2 , 3 , 2 , 2 , 3 , 1 , 4 , 2 , 0 , 4 , 0 , 0 , 4 , 2 , 3 , 1 , 0 , 2 , 3 , 5 , 3 , 1 , 2 , 2 , 1 , 4 , 1 , 4 , 4 , 4 , 5 , 3 , 5 , 6 , 3 , 9 , 2 , 5 , 5 , 5 , 4 , 5 , 3 , 3 , 3 , 4 , 5 , 7 , 3 , 4 , 5 , 6 , 4 , 5 , 5 , 7 , 7 , 4 , 3 , 11 , 4 , 4 , 7 , 7 , 4 , 7 , 11 , 5 , 5 , 7 , 5 , 7 , 9 , 7 , 8 , 7 , 7 , 5 , 9 , 3 , 9 , 10 , 2 , 6 , 4 , 7 , 4 , 6 , 5 , 9 , 5 , 8 , 8 , 8 , 9 , 13 , 12 , 17 , 31 , 48 , 80 , 135 , 155 , 234 , 368 , 523 , 721 , 913 , 1046 , 1226 , 1422 , 1478 , 1454 , 1428 , 1317 , 1131 , 988 , 698 , 529 , 370 , 253 , 146 , 134 , 70 , 37 , 21 , 10 , 10 , 2 , 1 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 2 , 3 , 2 , 5 , 11 , 5 , 7 , 3 , 4 , 3 , 2 , 0 , 4 , 1 , 2 , 4 , 1 , 3 , 2 , 1 , 2 , 2 , 3 , 5 , 2 , 3 , 1 , 3 , 2 , 3 , 1 , 0 , 2 , 1 , 3 , 2 , 3 , 3 , 2 , 8 , 3 , 3 , 2 , 3 , 7 , 3 , 3 , 4 , 3 , 3 , 3 , 1 , 7 , 3 , 0 , 6 , 3 , 4 , 4 , 5 , 7 , 5 , 6 , 1 , 9 , 5 , 3 , 8 , 4 , 7 , 9 , 3 , 3 , 3 , 3 , 6 , 10 , 12 , 3 , 7 , 7 , 4 , 5 , 5 , 5 , 5 , 8 , 4 , 4 , 15 , 5 , 6 , 7 , 6 , 5 , 6 , 7 , 9 , 5 , 9 , 7 , 7 , 4 , 6 , 6 , 7 , 7 , 7 , 11 , 6 , 5 , 7 , 12 , 8 , 11 , 14 , 16 , 21 , 53 , 66 , 99 , 148 , 277 , 379 , 561 , 714 , 899 , 1063 , 1262 , 1390 , 1416 , 1433 , 1366 , 1265 , 1093 , 945 , 728 , 584 , 409 , 279 , 183 , 134 , 64 , 30 , 15 , 16 , 6 , 4 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 1 , 2 , 4 , 7 , 4 , 3 , 2 , 6 , 8 , 1 , 1 , 4 , 1 , 1 , 3 , 3 , 1 , 2 , 1 , 3 , 2 , 1 , 1 , 3 , 3 , 2 , 6 , 3 , 1 , 0 , 6 , 3 , 4 , 3 , 3 , 1 , 2 , 1 , 3 , 1 , 3 , 2 , 1 , 0 , 1 , 4 , 1 , 2 , 2 , 4 , 2 , 2 , 3 , 7 , 2 , 2 , 4 , 4 , 4 , 5 , 3 , 6 , 7 , 8 , 7 , 5 , 4 , 4 , 6 , 2 , 4 , 5 , 4 , 3 , 9 , 8 , 7 , 7 , 6 , 6 , 7 , 6 , 5 , 6 , 6 , 10 , 9 , 8 , 8 , 7 , 8 , 5 , 12 , 4 , 11 , 5 , 2 , 6 , 8 , 8 , 4 , 8 , 5 , 8 , 6 , 6 , 11 , 3 , 5 , 7 , 6 , 7 , 9 , 8 , 13 , 9 , 19 , 23 , 37 , 46 , 78 , 114 , 170 , 249 , 395 , 504 , 707 , 867 , 1039 , 1260 , 1410 , 1404 , 1396 , 1437 , 1344 , 1087 , 955 , 722 , 539 , 375 , 262 , 211 , 118 , 76 , 43 , 21 , 14 , 3 , 2 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 2 , 1 , 1 , 5 , 1 , 2 , 3 , 1 , 5 , 4 , 2 , 3 , 2 , 1 , 0 , 1 , 3 , 1 , 0 , 2 , 1 , 2 , 2 , 3 , 1 , 1 , 2 , 5 , 2 , 1 , 2 , 3 , 3 , 4 , 2 , 6 , 2 , 1 , 2 , 2 , 1 , 7 , 3 , 5 , 1 , 2 , 2 , 7 , 0 , 5 , 1 , 6 , 0 , 6 , 6 , 5 , 5 , 2 , 3 , 4 , 6 , 7 , 9 , 4 , 8 , 2 , 9 , 2 , 8 , 2 , 4 , 5 , 7 , 3 , 9 , 6 , 5 , 4 , 7 , 4 , 5 , 11 , 4 , 7 , 7 , 8 , 8 , 4 , 3 , 7 , 11 , 5 , 6 , 10 , 3 , 7 , 10 , 6 , 8 , 2 , 7 , 4 , 6 , 4 , 7 , 2 , 7 , 10 , 6 , 3 , 8 , 6 , 6 , 11 , 13 , 9 , 8 , 15 , 14 , 15 , 41 , 58 , 82 , 119 , 168 , 266 , 362 , 529 , 713 , 938 , 1037 , 1205 , 1379 , 1392 , 1516 , 1369 , 1305 , 1086 , 903 , 726 , 536 , 410 , 278 , 208 , 91 , 69 , 43 , 24 , 10 , 8 , 2 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 3 , 2 , 4 , 1 , 2 , 2 , 3 , 4 , 3 , 2 , 1 , 2 , 2 , 1 , 1 , 1 , 0 , 0 , 2 , 1 , 3 , 1 , 2 , 0 , 2 , 2 , 2 , 2 , 2 , 1 , 2 , 3 , 2 , 1 , 3 , 5 , 3 , 2 , 3 , 8 , 3 , 0 , 4 , 4 , 3 , 4 , 6 , 1 , 4 , 0 , 6 , 5 , 2 , 1 , 9 , 4 , 3 , 7 , 5 , 3 , 3 , 2 , 5 , 2 , 7 , 5 , 2 , 6 , 4 , 2 , 4 , 3 , 8 , 5 , 4 , 1 , 8 , 6 , 8 , 5 , 4 , 5 , 7 , 7 , 12 , 5 , 5 , 10 , 6 , 9 , 3 , 8 , 4 , 6 , 6 , 8 , 5 , 9 , 6 , 6 , 6 , 6 , 10 , 7 , 6 , 5 , 6 , 8 , 7 , 5 , 3 , 12 , 9 , 12 , 5 , 9 , 8 , 11 , 13 , 20 , 17 , 26 , 46 , 77 , 123 , 207 , 281 , 367 , 521 , 739 , 886 , 1093 , 1286 , 1393 , 1430 , 1481 , 1362 , 1288 , 1111 , 878 , 738 , 580 , 383 , 283 , 170 , 116 , 75 , 49 , 20 , 11 , 6 , 5 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 4 , 4 , 2 , 4 , 6 , 2 , 4 , 8 , 1 , 7 , 5 , 1 , 0 , 1 , 1 , 3 , 1 , 1 , 2 , 1 , 2 , 1 , 0 , 1 , 2 , 3 , 2 , 0 , 2 , 3 , 5 , 2 , 5 , 4 , 2 , 3 , 5 , 5 , 2 , 4 , 2 , 3 , 3 , 5 , 3 , 0 , 2 , 2 , 2 , 4 , 1 , 1 , 0 , 5 , 6 , 6 , 2 , 4 , 7 , 4 , 2 , 3 , 2 , 1 , 8 , 5 , 4 , 10 , 4 , 4 , 10 , 4 , 6 , 4 , 7 , 4 , 4 , 8 , 4 , 3 , 4 , 10 , 2 , 8 , 6 , 13 , 7 , 9 , 4 , 8 , 5 , 4 , 6 , 14 , 4 , 9 , 6 , 11 , 8 , 9 , 6 , 7 , 2 , 10 , 6 , 9 , 8 , 5 , 3 , 5 , 8 , 7 , 5 , 5 , 8 , 5 , 9 , 8 , 6 , 13 , 23 , 37 , 52 , 79 , 99 , 163 , 310 , 373 , 545 , 721 , 881 , 1029 , 1210 , 1381 , 1382 , 1452 , 1295 , 1269 , 1058 , 929 , 676 , 568 , 438 , 290 , 172 , 99 , 75 , 41 , 23 , 13 , 8 , 2 , 4 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 1 , 3 , 1 , 1 , 0 , 7 , 2 , 2 , 5 , 3 , 4 , 3 , 3 , 0 , 3 , 0 , 3 , 3 , 2 , 1 , 3 , 3 , 1 , 2 , 2 , 0 , 1 , 2 , 1 , 2 , 4 , 3 , 2 , 3 , 2 , 1 , 4 , 5 , 3 , 3 , 5 , 3 , 2 , 0 , 2 , 1 , 4 , 6 , 2 , 3 , 3 , 2 , 5 , 2 , 3 , 5 , 3 , 3 , 2 , 3 , 3 , 1 , 2 , 5 , 5 , 4 , 3 , 4 , 6 , 5 , 1 , 5 , 5 , 6 , 2 , 5 , 7 , 8 , 8 , 4 , 10 , 7 , 7 , 6 , 6 , 2 , 6 , 5 , 4 , 10 , 8 , 13 , 7 , 6 , 9 , 4 , 8 , 6 , 10 , 5 , 6 , 6 , 13 , 3 , 7 , 10 , 5 , 7 , 10 , 8 , 9 , 9 , 7 , 9 , 10 , 6 , 7 , 7 , 16 , 11 , 17 , 12 , 25 , 19 , 54 , 75 , 144 , 181 , 312 , 361 , 521 , 733 , 812 , 1079 , 1229 , 1352 , 1551 , 1407 , 1338 , 1177 , 1074 , 911 , 716 , 530 , 398 , 272 , 173 , 107 , 67 , 45 , 16 , 16 , 8 , 3 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 1 , 3 , 2 , 2 , 3 , 1 , 6 , 4 , 4 , 1 , 1 , 1 , 2 , 0 , 3 , 2 , 0 , 1 , 2 , 0 , 6 , 1 , 2 , 0 , 1 , 2 , 1 , 0 , 1 , 0 , 2 , 0 , 1 , 3 , 1 , 4 , 3 , 2 , 2 , 3 , 2 , 2 , 4 , 2 , 1 , 1 , 2 , 2 , 6 , 6 , 6 , 1 , 6 , 5 , 2 , 3 , 5 , 3 , 4 , 0 , 3 , 5 , 4 , 6 , 5 , 3 , 3 , 7 , 8 , 5 , 8 , 3 , 7 , 7 , 5 , 9 , 4 , 4 , 5 , 7 , 5 , 5 , 3 , 3 , 3 , 6 , 6 , 6 , 6 , 6 , 4 , 12 , 4 , 7 , 10 , 3 , 8 , 6 , 7 , 9 , 10 , 9 , 6 , 3 , 10 , 8 , 9 , 4 , 9 , 6 , 5 , 4 , 6 , 4 , 9 , 6 , 12 , 9 , 8 , 5 , 12 , 12 , 8 , 15 , 22 , 29 , 52 , 93 , 128 , 179 , 245 , 433 , 532 , 686 , 915 , 1116 , 1235 , 1393 , 1350 , 1419 , 1382 , 1259 , 1057 , 866 , 773 , 498 , 378 , 246 , 188 , 122 , 86 , 44 , 28 , 15 , 6 , 4 , 2 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 1 , 2 , 6 , 4 , 5 , 1 , 3 , 2 , 2 , 0 , 1 , 1 , 3 , 3 , 1 , 2 , 2 , 1 , 1 , 2 , 3 , 3 , 0 , 2 , 2 , 1 , 1 , 2 , 1 , 2 , 3 , 1 , 2 , 1 , 1 , 5 , 3 , 1 , 3 , 2 , 3 , 3 , 2 , 1 , 5 , 6 , 5 , 5 , 3 , 3 , 2 , 1 , 4 , 2 , 5 , 3 , 1 , 8 , 7 , 4 , 2 , 5 , 6 , 2 , 4 , 7 , 7 , 2 , 5 , 10 , 4 , 5 , 7 , 7 , 4 , 3 , 3 , 2 , 2 , 5 , 10 , 7 , 8 , 4 , 6 , 10 , 6 , 6 , 9 , 5 , 8 , 7 , 5 , 3 , 6 , 7 , 5 , 15 , 5 , 9 , 6 , 8 , 10 , 4 , 5 , 4 , 5 , 2 , 3 , 8 , 7 , 5 , 9 , 7 , 14 , 10 , 10 , 5 , 10 , 9 , 16 , 14 , 23 , 39 , 62 , 85 , 118 , 177 , 256 , 409 , 538 , 719 , 894 , 1097 , 1179 , 1353 , 1424 , 1474 , 1300 , 1180 , 1170 , 945 , 652 , 496 , 383 , 276 , 195 , 104 , 69 , 39 , 34 , 15 , 5 , 4 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 3 , 1 , 2 , 3 , 5 , 2 , 0 , 6 , 1 , 3 , 1 , 3 , 6 , 1 , 1 , 2 , 1 , 3 , 3 , 3 , 3 , 2 , 0 , 3 , 2 , 1 , 1 , 5 , 1 , 2 , 0 , 1 , 2 , 1 , 4 , 2 , 1 , 1 , 3 , 1 , 3 , 4 , 4 , 1 , 4 , 2 , 2 , 4 , 4 , 3 , 1 , 1 , 3 , 0 , 2 , 5 , 5 , 0 , 5 , 1 , 4 , 5 , 6 , 5 , 4 , 8 , 1 , 4 , 5 , 8 , 5 , 7 , 4 , 1 , 8 , 9 , 2 , 6 , 2 , 3 , 9 , 4 , 9 , 5 , 6 , 9 , 7 , 5 , 10 , 6 , 5 , 11 , 8 , 9 , 8 , 6 , 7 , 3 , 3 , 6 , 7 , 2 , 6 , 5 , 8 , 7 , 4 , 5 , 6 , 3 , 11 , 4 , 2 , 11 , 8 , 3 , 8 , 5 , 15 , 17 , 10 , 8 , 16 , 23 , 28 , 37 , 52 , 66 , 136 , 215 , 309 , 425 , 504 , 802 , 923 , 1052 , 1197 , 1325 , 1412 , 1477 , 1332 , 1262 , 1074 , 889 , 667 , 511 , 435 , 269 , 171 , 146 , 72 , 45 , 22 , 12 , 8 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 2 , 3 , 2 , 5 , 1 , 1 , 3 , 2 , 7 , 4 , 0 , 0 , 0 , 2 , 0 , 2 , 3 , 1 , 2 , 0 , 1 , 1 , 2 , 1 , 1 , 1 , 0 , 2 , 4 , 3 , 4 , 2 , 1 , 1 , 3 , 1 , 2 , 4 , 1 , 2 , 1 , 3 , 0 , 2 , 2 , 2 , 3 , 3 , 2 , 4 , 2 , 4 , 4 , 2 , 2 , 3 , 1 , 2 , 4 , 6 , 1 , 2 , 2 , 4 , 6 , 6 , 4 , 3 , 3 , 4 , 3 , 4 , 5 , 11 , 2 , 5 , 4 , 7 , 4 , 5 , 8 , 5 , 5 , 9 , 0 , 8 , 0 , 9 , 7 , 6 , 2 , 5 , 5 , 6 , 7 , 5 , 3 , 8 , 6 , 11 , 8 , 10 , 5 , 5 , 8 , 6 , 7 , 2 , 5 , 3 , 4 , 4 , 9 , 4 , 9 , 5 , 11 , 6 , 12 , 4 , 2 , 8 , 11 , 9 , 24 , 23 , 31 , 40 , 44 , 69 , 133 , 196 , 326 , 408 , 572 , 701 , 903 , 1079 , 1285 , 1333 , 1363 , 1427 , 1358 , 1286 , 1047 , 874 , 661 , 554 , 397 , 270 , 168 , 127 , 61 , 40 , 22 , 10 , 7 , 2 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 5 , 1 , 1 , 7 , 2 , 3 , 1 , 1 , 4 , 0 , 3 , 1 , 3 , 2 , 5 , 1 , 0 , 0 , 1 , 4 , 1 , 3 , 1 , 3 , 0 , 1 , 1 , 2 , 1 , 4 , 1 , 2 , 0 , 3 , 5 , 1 , 1 , 1 , 2 , 4 , 1 , 2 , 2 , 6 , 2 , 5 , 2 , 1 , 6 , 4 , 2 , 3 , 1 , 2 , 2 , 5 , 5 , 4 , 2 , 3 , 6 , 2 , 4 , 1 , 2 , 4 , 4 , 5 , 9 , 6 , 3 , 5 , 4 , 4 , 5 , 8 , 4 , 9 , 4 , 9 , 4 , 7 , 6 , 6 , 5 , 4 , 5 , 7 , 12 , 8 , 7 , 7 , 10 , 7 , 11 , 14 , 4 , 10 , 5 , 10 , 6 , 10 , 12 , 5 , 5 , 3 , 5 , 9 , 7 , 3 , 5 , 7 , 4 , 2 , 7 , 12 , 9 , 7 , 14 , 11 , 12 , 5 , 11 , 16 , 15 , 23 , 43 , 62 , 91 , 149 , 200 , 293 , 415 , 545 , 761 , 931 , 1096 , 1230 , 1358 , 1449 , 1385 , 1352 , 1222 , 1040 , 866 , 736 , 554 , 365 , 261 , 222 , 106 , 63 , 50 , 21 , 16 , 6 , 3 , 2 , 0 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 4 , 0 , 2 , 0 , 3 , 1 , 6 , 1 , 2 , 4 , 2 , 2 , 0 , 3 , 1 , 3 , 3 , 1 , 0 , 1 , 0 , 0 , 1 , 3 , 1 , 1 , 1 , 1 , 2 , 2 , 1 , 5 , 4 , 5 , 2 , 5 , 4 , 3 , 2 , 2 , 2 , 3 , 2 , 3 , 0 , 2 , 2 , 2 , 3 , 4 , 2 , 2 , 3 , 5 , 4 , 1 , 1 , 2 , 2 , 3 , 4 , 2 , 3 , 1 , 3 , 5 , 8 , 1 , 2 , 4 , 3 , 5 , 5 , 3 , 5 , 3 , 8 , 5 , 9 , 2 , 6 , 6 , 5 , 6 , 4 , 6 , 7 , 5 , 5 , 5 , 6 , 10 , 8 , 9 , 4 , 7 , 9 , 14 , 2 , 4 , 5 , 4 , 15 , 5 , 12 , 7 , 6 , 6 , 4 , 8 , 8 , 7 , 5 , 7 , 2 , 9 , 9 , 6 , 9 , 7 , 9 , 10 , 10 , 7 , 8 , 15 , 10 , 14 , 29 , 21 , 39 , 59 , 71 , 152 , 187 , 301 , 432 , 605 , 725 , 946 , 1172 , 1272 , 1342 , 1364 , 1401 , 1367 , 1268 , 1023 , 878 , 707 , 525 , 393 , 272 , 175 , 125 , 70 , 35 , 18 , 17 , 8 , 5 , 0 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 2 , 1 , 1 , 0 , 3 , 3 , 5 , 3 , 7 , 5 , 1 , 4 , 1 , 2 , 1 , 2 , 2 , 3 , 5 , 3 , 0 , 1 , 1 , 2 , 1 , 3 , 4 , 4 , 3 , 1 , 4 , 1 , 3 , 1 , 4 , 2 , 0 , 4 , 2 , 2 , 2 , 4 , 3 , 2 , 2 , 3 , 1 , 4 , 3 , 4 , 1 , 5 , 1 , 2 , 6 , 3 , 3 , 2 , 1 , 6 , 4 , 3 , 5 , 7 , 2 , 5 , 6 , 4 , 2 , 6 , 9 , 6 , 1 , 4 , 9 , 6 , 3 , 3 , 7 , 5 , 4 , 6 , 7 , 6 , 3 , 5 , 8 , 10 , 4 , 8 , 8 , 9 , 4 , 5 , 7 , 7 , 9 , 4 , 8 , 5 , 8 , 5 , 8 , 6 , 7 , 2 , 7 , 6 , 6 , 7 , 9 , 5 , 5 , 8 , 12 , 10 , 11 , 7 , 11 , 4 , 8 , 8 , 8 , 11 , 8 , 10 , 12 , 18 , 18 , 31 , 43 , 57 , 94 , 145 , 198 , 293 , 403 , 572 , 707 , 908 , 1111 , 1254 , 1359 , 1437 , 1350 , 1372 , 1192 , 1069 , 880 , 731 , 528 , 402 , 241 , 200 , 122 , 96 , 47 , 26 , 14 , 7 , 8 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 2 , 2 , 4 , 4 , 1 , 6 , 4 , 5 , 2 , 3 , 0 , 2 , 1 , 1 , 0 , 1 , 4 , 2 , 0 , 1 , 2 , 4 , 0 , 2 , 1 , 4 , 2 , 1 , 0 , 2 , 2 , 1 , 4 , 0 , 2 , 1 , 2 , 4 , 3 , 3 , 1 , 2 , 1 , 0 , 3 , 3 , 1 , 1 , 1 , 3 , 4 , 3 , 4 , 3 , 3 , 5 , 4 , 3 , 3 , 5 , 2 , 2 , 4 , 4 , 8 , 1 , 4 , 5 , 5 , 2 , 7 , 7 , 4 , 5 , 5 , 6 , 7 , 6 , 3 , 4 , 6 , 5 , 8 , 6 , 4 , 1 , 3 , 4 , 8 , 6 , 9 , 5 , 8 , 10 , 9 , 3 , 9 , 7 , 1 , 6 , 7 , 8 , 11 , 16 , 3 , 12 , 5 , 7 , 9 , 4 , 8 , 10 , 9 , 4 , 7 , 4 , 7 , 4 , 4 , 12 , 6 , 8 , 7 , 7 , 9 , 13 , 12 , 7 , 17 , 22 , 38 , 47 , 60 , 61 , 155 , 228 , 350 , 443 , 587 , 737 , 935 , 1124 , 1250 , 1349 , 1360 , 1402 , 1316 , 1198 , 1038 , 840 , 758 , 497 , 404 , 294 , 187 , 122 , 77 , 44 , 33 , 16 , 8 , 6 , 1 , 0 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 3 , 0 , 3 , 2 , 5 , 2 , 2 , 3 , 5 , 4 , 2 , 4 , 3 , 1 , 1 , 0 , 3 , 2 , 2 , 1 , 0 , 0 , 1 , 3 , 2 , 1 , 0 , 0 , 2 , 2 , 3 , 2 , 2 , 3 , 0 , 4 , 1 , 2 , 5 , 5 , 4 , 2 , 2 , 5 , 4 , 1 , 4 , 2 , 4 , 3 , 2 , 2 , 4 , 2 , 2 , 4 , 5 , 3 , 1 , 0 , 1 , 1 , 3 , 4 , 4 , 3 , 3 , 3 , 0 , 5 , 5 , 1 , 6 , 5 , 2 , 3 , 3 , 5 , 9 , 2 , 5 , 5 , 7 , 4 , 6 , 5 , 8 , 6 , 9 , 6 , 5 , 8 , 8 , 6 , 5 , 9 , 9 , 7 , 4 , 9 , 7 , 4 , 4 , 6 , 10 , 7 , 8 , 5 , 8 , 13 , 5 , 7 , 12 , 9 , 5 , 12 , 9 , 3 , 6 , 5 , 4 , 7 , 12 , 9 , 11 , 9 , 10 , 11 , 5 , 7 , 27 , 26 , 42 , 64 , 90 , 131 , 210 , 338 , 412 , 623 , 813 , 891 , 1066 , 1251 , 1387 , 1334 , 1369 , 1336 , 1209 , 1048 , 856 , 636 , 509 , 406 , 306 , 181 , 116 , 70 , 44 , 28 , 14 , 8 , 2 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 0 , 2 , 2 , 2 , 2 , 2 , 6 , 3 , 2 , 4 , 3 , 4 , 1 , 2 , 1 , 1 , 0 , 2 , 1 , 4 , 2 , 2 , 0 , 1 , 1 , 0 , 0 , 2 , 0 , 1 , 3 , 1 , 2 , 3 , 2 , 1 , 0 , 0 , 5 , 1 , 1 , 2 , 2 , 6 , 3 , 5 , 7 , 1 , 5 , 4 , 2 , 5 , 5 , 0 , 6 , 2 , 1 , 8 , 4 , 4 , 4 , 3 , 3 , 3 , 2 , 4 , 5 , 3 , 3 , 3 , 1 , 9 , 6 , 3 , 6 , 9 , 8 , 5 , 6 , 12 , 6 , 9 , 9 , 7 , 3 , 9 , 9 , 8 , 7 , 4 , 5 , 4 , 4 , 3 , 8 , 7 , 7 , 4 , 6 , 14 , 12 , 9 , 8 , 6 , 3 , 8 , 10 , 4 , 6 , 6 , 8 , 11 , 6 , 12 , 3 , 8 , 5 , 6 , 2 , 5 , 10 , 5 , 11 , 8 , 6 , 15 , 10 , 14 , 16 , 19 , 21 , 25 , 43 , 63 , 96 , 143 , 212 , 299 , 440 , 591 , 734 , 894 , 1101 , 1214 , 1346 , 1327 , 1448 , 1317 , 1179 , 1080 , 879 , 727 , 561 , 413 , 297 , 205 , 126 , 73 , 48 , 27 , 13 , 13 , 0 , 5 , 0 , 0 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 4 , 4 , 0 , 2 , 5 , 0 , 5 , 3 , 1 , 3 , 2 , 4 , 4 , 4 , 2 , 2 , 1 , 3 , 2 , 3 , 1 , 1 , 2 , 4 , 4 , 1 , 6 , 0 , 2 , 4 , 1 , 0 , 2 , 4 , 1 , 3 , 0 , 4 , 2 , 3 , 1 , 0 , 0 , 1 , 2 , 1 , 5 , 6 , 3 , 2 , 1 , 4 , 4 , 3 , 4 , 3 , 4 , 6 , 2 , 2 , 5 , 4 , 0 , 4 , 6 , 3 , 3 , 6 , 3 , 1 , 4 , 3 , 7 , 4 , 5 , 3 , 6 , 4 , 7 , 8 , 4 , 2 , 4 , 7 , 4 , 7 , 7 , 7 , 3 , 7 , 5 , 7 , 5 , 13 , 4 , 6 , 7 , 4 , 7 , 4 , 8 , 14 , 8 , 9 , 7 , 8 , 12 , 7 , 9 , 6 , 7 , 5 , 7 , 8 , 8 , 9 , 6 , 4 , 5 , 12 , 5 , 10 , 5 , 7 , 6 , 9 , 3 , 6 , 10 , 11 , 13 , 18 , 20 , 33 , 44 , 70 , 126 , 137 , 215 , 309 , 419 , 612 , 793 , 917 , 1124 , 1187 , 1408 , 1394 , 1404 , 1343 , 1142 , 986 , 821 , 684 , 503 , 389 , 307 , 173 , 136 , 78 , 38 , 20 , 16 , 5 , 6 , 5 , 2 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 4 , 4 , 4 , 3 , 6 , 5 , 5 , 1 , 4 , 2 , 3 , 5 , 2 , 3 , 4 , 3 , 1 , 2 , 1 , 1 , 1 , 1 , 3 , 1 , 2 , 1 , 0 , 0 , 1 , 3 , 1 , 3 , 2 , 2 , 3 , 3 , 1 , 1 , 3 , 1 , 1 , 2 , 1 , 1 , 2 , 3 , 6 , 3 , 0 , 2 , 3 , 5 , 2 , 4 , 3 , 5 , 4 , 3 , 2 , 6 , 2 , 4 , 3 , 4 , 4 , 5 , 5 , 4 , 5 , 4 , 3 , 6 , 6 , 4 , 3 , 4 , 2 , 5 , 7 , 3 , 8 , 9 , 12 , 7 , 7 , 5 , 8 , 6 , 8 , 10 , 7 , 10 , 5 , 6 , 7 , 5 , 7 , 9 , 10 , 8 , 12 , 9 , 8 , 16 , 13 , 10 , 5 , 11 , 10 , 7 , 5 , 6 , 4 , 7 , 13 , 7 , 5 , 9 , 10 , 6 , 8 , 3 , 7 , 11 , 7 , 6 , 7 , 7 , 13 , 8 , 9 , 18 , 20 , 37 , 38 , 61 , 102 , 151 , 220 , 340 , 452 , 607 , 754 , 992 , 1130 , 1293 , 1375 , 1350 , 1411 , 1291 , 1150 , 1015 , 878 , 694 , 498 , 391 , 286 , 187 , 115 , 77 , 47 , 23 , 11 , 5 , 7 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 2 , 3 , 2 , 2 , 3 , 3 , 5 , 2 , 2 , 4 , 2 , 5 , 3 , 0 , 1 , 2 , 0 , 0 , 2 , 0 , 1 , 4 , 3 , 0 , 3 , 2 , 4 , 1 , 3 , 1 , 0 , 2 , 2 , 2 , 1 , 2 , 2 , 1 , 0 , 0 , 2 , 2 , 3 , 1 , 5 , 0 , 1 , 3 , 5 , 2 , 2 , 3 , 2 , 0 , 4 , 5 , 1 , 4 , 2 , 7 , 0 , 3 , 1 , 5 , 2 , 6 , 4 , 5 , 5 , 3 , 2 , 4 , 3 , 2 , 4 , 3 , 5 , 1 , 9 , 3 , 6 , 8 , 7 , 10 , 3 , 5 , 10 , 5 , 5 , 14 , 6 , 9 , 6 , 5 , 6 , 9 , 3 , 12 , 8 , 8 , 12 , 7 , 4 , 6 , 8 , 12 , 8 , 11 , 8 , 7 , 2 , 9 , 9 , 6 , 10 , 10 , 8 , 5 , 6 , 5 , 6 , 7 , 8 , 5 , 11 , 10 , 7 , 4 , 5 , 7 , 15 , 10 , 14 , 13 , 22 , 31 , 48 , 87 , 99 , 178 , 250 , 347 , 461 , 592 , 731 , 958 , 1142 , 1253 , 1349 , 1346 , 1341 , 1324 , 1226 , 1047 , 837 , 737 , 478 , 409 , 265 , 163 , 116 , 73 , 42 , 38 , 8 , 9 , 5 , 5 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 2 , 2 , 2 , 1 , 4 , 0 , 3 , 2 , 7 , 2 , 3 , 0 , 4 , 4 , 1 , 2 , 3 , 2 , 1 , 1 , 0 , 2 , 3 , 1 , 1 , 3 , 0 , 1 , 3 , 2 , 2 , 4 , 3 , 0 , 4 , 1 , 0 , 2 , 2 , 0 , 2 , 1 , 6 , 3 , 4 , 2 , 3 , 2 , 4 , 5 , 4 , 1 , 2 , 2 , 5 , 1 , 6 , 5 , 2 , 4 , 3 , 6 , 1 , 1 , 2 , 5 , 4 , 3 , 5 , 1 , 3 , 4 , 6 , 5 , 2 , 0 , 4 , 3 , 1 , 3 , 3 , 5 , 3 , 4 , 2 , 5 , 5 , 3 , 5 , 6 , 5 , 3 , 6 , 4 , 6 , 4 , 10 , 5 , 11 , 10 , 7 , 7 , 8 , 6 , 9 , 3 , 12 , 6 , 3 , 11 , 10 , 6 , 7 , 7 , 9 , 10 , 10 , 11 , 5 , 2 , 4 , 9 , 7 , 8 , 3 , 4 , 9 , 9 , 11 , 12 , 13 , 11 , 9 , 15 , 15 , 20 , 31 , 36 , 76 , 113 , 170 , 239 , 371 , 484 , 616 , 772 , 921 , 1138 , 1210 , 1371 , 1419 , 1364 , 1281 , 1176 , 983 , 876 , 663 , 502 , 380 , 305 , 184 , 114 , 76 , 41 , 22 , 17 , 11 , 5 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 2 , 3 , 5 , 4 , 7 , 3 , 4 , 1 , 4 , 5 , 4 , 3 , 2 , 0 , 1 , 1 , 4 , 0 , 1 , 3 , 3 , 2 , 0 , 1 , 2 , 3 , 2 , 5 , 3 , 3 , 2 , 1 , 0 , 5 , 2 , 0 , 3 , 3 , 0 , 1 , 1 , 4 , 0 , 2 , 2 , 2 , 3 , 1 , 2 , 5 , 2 , 6 , 2 , 3 , 1 , 2 , 4 , 3 , 1 , 3 , 0 , 2 , 4 , 4 , 6 , 1 , 2 , 6 , 4 , 2 , 2 , 3 , 4 , 6 , 4 , 2 , 5 , 6 , 1 , 2 , 6 , 7 , 5 , 8 , 4 , 5 , 6 , 6 , 5 , 6 , 5 , 6 , 4 , 4 , 4 , 6 , 8 , 2 , 4 , 6 , 4 , 10 , 10 , 10 , 4 , 11 , 9 , 10 , 8 , 2 , 7 , 8 , 9 , 9 , 4 , 6 , 9 , 5 , 9 , 7 , 5 , 8 , 9 , 7 , 9 , 7 , 6 , 7 , 6 , 5 , 12 , 6 , 9 , 7 , 10 , 22 , 28 , 37 , 58 , 60 , 105 , 158 , 216 , 330 , 482 , 623 , 737 , 943 , 1094 , 1208 , 1229 , 1393 , 1357 , 1278 , 1133 , 1030 , 840 , 707 , 520 , 381 , 298 , 192 , 125 , 82 , 43 , 26 , 10 , 8 , 6 , 2 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 2 , 2 , 4 , 0 , 4 , 2 , 2 , 3 , 1 , 3 , 1 , 3 , 0 , 2 , 1 , 5 , 2 , 1 , 4 , 5 , 0 , 1 , 3 , 5 , 4 , 2 , 2 , 2 , 2 , 2 , 1 , 0 , 2 , 1 , 2 , 2 , 1 , 1 , 7 , 3 , 0 , 4 , 3 , 1 , 2 , 3 , 2 , 1 , 4 , 1 , 0 , 5 , 3 , 1 , 2 , 0 , 1 , 4 , 4 , 3 , 4 , 0 , 3 , 2 , 4 , 9 , 5 , 3 , 1 , 2 , 4 , 6 , 6 , 8 , 6 , 3 , 3 , 7 , 8 , 6 , 4 , 4 , 9 , 2 , 3 , 6 , 3 , 8 , 5 , 3 , 5 , 13 , 6 , 8 , 8 , 7 , 8 , 9 , 4 , 7 , 8 , 5 , 7 , 12 , 5 , 13 , 7 , 7 , 6 , 8 , 6 , 5 , 4 , 5 , 11 , 8 , 10 , 8 , 6 , 9 , 8 , 6 , 3 , 7 , 6 , 9 , 12 , 7 , 7 , 8 , 12 , 8 , 10 , 10 , 15 , 16 , 31 , 39 , 67 , 118 , 172 , 254 , 374 , 450 , 627 , 796 , 946 , 1081 , 1250 , 1314 , 1360 , 1285 , 1256 , 1169 , 925 , 848 , 663 , 536 , 388 , 289 , 201 , 119 , 84 , 40 , 23 , 17 , 7 , 3 , 7 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 3 , 1 , 1 , 0 , 3 , 1 , 5 , 5 , 2 , 2 , 1 , 0 , 1 , 1 , 1 , 0 , 3 , 3 , 1 , 0 , 3 , 3 , 1 , 0 , 0 , 1 , 2 , 0 , 2 , 0 , 0 , 1 , 3 , 1 , 3 , 2 , 2 , 1 , 2 , 2 , 1 , 3 , 2 , 2 , 3 , 1 , 4 , 5 , 3 , 0 , 0 , 6 , 6 , 1 , 4 , 5 , 1 , 2 , 0 , 4 , 7 , 2 , 5 , 3 , 6 , 5 , 2 , 7 , 3 , 1 , 7 , 1 , 1 , 2 , 3 , 4 , 10 , 2 , 3 , 4 , 4 , 3 , 7 , 2 , 4 , 7 , 12 , 13 , 6 , 2 , 6 , 7 , 11 , 7 , 5 , 8 , 10 , 5 , 6 , 8 , 4 , 5 , 7 , 7 , 10 , 3 , 7 , 6 , 4 , 8 , 3 , 7 , 7 , 15 , 7 , 3 , 12 , 7 , 8 , 4 , 5 , 4 , 6 , 10 , 11 , 4 , 4 , 6 , 6 , 5 , 8 , 10 , 5 , 10 , 10 , 17 , 19 , 29 , 35 , 55 , 58 , 104 , 195 , 222 , 330 , 522 , 637 , 802 , 1000 , 1093 , 1233 , 1262 , 1300 , 1392 , 1294 , 1147 , 998 , 848 , 671 , 484 , 402 , 268 , 198 , 131 , 74 , 49 , 35 , 12 , 6 , 6 , 4 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 0 , 0 , 0 , 1 , 3 , 2 , 6 , 2 , 4 , 1 , 3 , 2 , 3 , 1 , 1 , 0 , 1 , 2 , 0 , 1 , 1 , 3 , 0 , 3 , 1 , 0 , 2 , 5 , 2 , 2 , 2 , 3 , 1 , 2 , 3 , 1 , 3 , 5 , 3 , 1 , 0 , 1 , 1 , 1 , 2 , 1 , 1 , 4 , 1 , 3 , 1 , 5 , 1 , 1 , 2 , 3 , 2 , 5 , 4 , 5 , 1 , 3 , 2 , 2 , 4 , 2 , 5 , 0 , 4 , 2 , 1 , 3 , 5 , 6 , 6 , 6 , 5 , 0 , 2 , 2 , 5 , 4 , 4 , 4 , 9 , 7 , 6 , 4 , 3 , 7 , 7 , 8 , 7 , 9 , 1 , 7 , 10 , 6 , 6 , 5 , 9 , 3 , 10 , 4 , 10 , 9 , 11 , 12 , 7 , 12 , 10 , 10 , 8 , 7 , 7 , 9 , 5 , 6 , 11 , 7 , 8 , 8 , 8 , 2 , 7 , 9 , 8 , 4 , 6 , 7 , 10 , 7 , 11 , 10 , 12 , 11 , 12 , 13 , 21 , 18 , 38 , 43 , 75 , 109 , 209 , 233 , 371 , 479 , 656 , 800 , 911 , 1095 , 1297 , 1327 , 1374 , 1293 , 1272 , 1120 , 996 , 864 , 685 , 554 , 370 , 280 , 170 , 104 , 69 , 35 , 26 , 15 , 7 , 9 , 4 , 1 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 3 , 1 , 1 , 1 , 7 , 3 , 3 , 1 , 1 , 3 , 1 , 3 , 2 , 1 , 0 , 1 , 3 , 0 , 3 , 0 , 1 , 1 , 2 , 3 , 2 , 2 , 1 , 4 , 1 , 2 , 3 , 1 , 0 , 0 , 1 , 1 , 1 , 3 , 1 , 1 , 0 , 1 , 1 , 1 , 5 , 0 , 1 , 4 , 3 , 4 , 3 , 0 , 1 , 4 , 1 , 3 , 3 , 4 , 2 , 2 , 2 , 3 , 2 , 6 , 4 , 2 , 2 , 4 , 3 , 2 , 2 , 6 , 7 , 1 , 4 , 3 , 5 , 6 , 4 , 6 , 4 , 2 , 3 , 3 , 5 , 3 , 4 , 3 , 5 , 6 , 4 , 3 , 3 , 8 , 2 , 6 , 9 , 14 , 7 , 7 , 8 , 6 , 7 , 8 , 6 , 11 , 1 , 5 , 13 , 6 , 8 , 7 , 9 , 6 , 7 , 5 , 7 , 14 , 5 , 8 , 7 , 8 , 6 , 2 , 10 , 6 , 7 , 3 , 8 , 4 , 10 , 7 , 6 , 9 , 12 , 13 , 10 , 15 , 14 , 28 , 31 , 65 , 95 , 132 , 167 , 257 , 386 , 481 , 639 , 810 , 1001 , 1076 , 1208 , 1358 , 1312 , 1319 , 1198 , 1126 , 944 , 818 , 657 , 507 , 369 , 266 , 184 , 130 , 69 , 42 , 29 , 14 , 8 , 2 , 2 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 1 , 1 , 1 , 4 , 3 , 5 , 2 , 2 , 2 , 3 , 1 , 0 , 2 , 1 , 1 , 1 , 0 , 1 , 0 , 0 , 2 , 1 , 1 , 1 , 2 , 1 , 2 , 1 , 1 , 5 , 1 , 0 , 1 , 4 , 2 , 2 , 0 , 2 , 5 , 5 , 3 , 1 , 0 , 2 , 1 , 4 , 5 , 3 , 4 , 2 , 1 , 2 , 6 , 1 , 1 , 2 , 4 , 1 , 2 , 2 , 4 , 3 , 5 , 3 , 1 , 5 , 3 , 5 , 3 , 3 , 2 , 4 , 4 , 2 , 1 , 4 , 3 , 3 , 9 , 7 , 3 , 7 , 4 , 7 , 2 , 6 , 3 , 8 , 4 , 4 , 9 , 7 , 7 , 4 , 3 , 5 , 11 , 4 , 4 , 4 , 3 , 2 , 7 , 7 , 8 , 12 , 7 , 6 , 8 , 6 , 8 , 7 , 12 , 11 , 4 , 8 , 9 , 6 , 5 , 6 , 8 , 6 , 9 , 13 , 5 , 13 , 6 , 7 , 3 , 8 , 9 , 7 , 7 , 4 , 8 , 12 , 13 , 11 , 13 , 15 , 15 , 28 , 37 , 54 , 88 , 126 , 198 , 240 , 384 , 534 , 637 , 810 , 962 , 1075 , 1205 , 1287 , 1303 , 1339 , 1250 , 1159 , 997 , 810 , 651 , 502 , 369 , 291 , 180 , 127 , 83 , 40 , 28 , 17 , 8 , 6 , 3 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 1 , 4 , 4 , 0 , 4 , 2 , 2 , 5 , 2 , 2 , 4 , 0 , 1 , 2 , 2 , 3 , 1 , 2 , 3 , 5 , 2 , 0 , 4 , 2 , 1 , 0 , 2 , 1 , 2 , 1 , 0 , 3 , 3 , 2 , 2 , 2 , 3 , 4 , 4 , 2 , 3 , 2 , 1 , 4 , 3 , 2 , 3 , 2 , 0 , 2 , 1 , 3 , 1 , 1 , 1 , 6 , 2 , 2 , 3 , 3 , 3 , 4 , 1 , 7 , 2 , 6 , 4 , 5 , 4 , 2 , 2 , 3 , 4 , 4 , 5 , 1 , 10 , 2 , 4 , 3 , 5 , 4 , 6 , 7 , 6 , 3 , 2 , 6 , 7 , 7 , 0 , 2 , 6 , 9 , 2 , 4 , 5 , 7 , 6 , 7 , 8 , 5 , 6 , 16 , 7 , 9 , 9 , 9 , 6 , 5 , 5 , 8 , 9 , 8 , 12 , 6 , 9 , 7 , 8 , 6 , 8 , 7 , 11 , 8 , 9 , 5 , 7 , 5 , 9 , 7 , 8 , 6 , 10 , 6 , 13 , 11 , 14 , 10 , 16 , 16 , 22 , 30 , 21 , 54 , 89 , 117 , 191 , 298 , 374 , 479 , 646 , 793 , 905 , 1062 , 1231 , 1339 , 1385 , 1283 , 1280 , 1118 , 1003 , 790 , 670 , 496 , 388 , 298 , 194 , 116 , 77 , 50 , 24 , 16 , 6 , 3 , 2 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 3 , 2 , 3 , 2 , 2 , 2 , 3 , 2 , 4 , 1 , 4 , 0 , 2 , 2 , 1 , 0 , 4 , 1 , 2 , 1 , 0 , 1 , 0 , 2 , 1 , 2 , 3 , 1 , 0 , 0 , 2 , 0 , 0 , 3 , 1 , 3 , 1 , 3 , 0 , 2 , 2 , 3 , 1 , 2 , 3 , 3 , 2 , 2 , 1 , 1 , 0 , 2 , 4 , 2 , 1 , 5 , 2 , 2 , 3 , 4 , 1 , 1 , 1 , 4 , 3 , 1 , 3 , 2 , 5 , 3 , 3 , 5 , 6 , 5 , 4 , 3 , 4 , 3 , 4 , 9 , 7 , 4 , 4 , 2 , 3 , 5 , 11 , 6 , 3 , 7 , 6 , 4 , 4 , 9 , 7 , 7 , 3 , 5 , 8 , 2 , 7 , 5 , 5 , 4 , 8 , 8 , 7 , 6 , 7 , 5 , 13 , 7 , 12 , 13 , 15 , 4 , 3 , 10 , 13 , 5 , 3 , 6 , 4 , 9 , 3 , 5 , 14 , 13 , 9 , 3 , 6 , 6 , 4 , 9 , 6 , 8 , 12 , 8 , 12 , 7 , 10 , 15 , 24 , 29 , 36 , 42 , 89 , 132 , 166 , 304 , 332 , 474 , 633 , 813 , 932 , 1147 , 1198 , 1323 , 1274 , 1282 , 1304 , 1096 , 963 , 839 , 645 , 528 , 394 , 276 , 186 , 124 , 73 , 54 , 22 , 13 , 9 , 6 , 1 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 3 , 2 , 0 , 2 , 3 , 2 , 1 , 6 , 5 , 2 , 1 , 0 , 4 , 3 , 2 , 1 , 0 , 1 , 4 , 2 , 4 , 1 , 1 , 0 , 0 , 0 , 1 , 1 , 1 , 1 , 0 , 1 , 3 , 1 , 1 , 4 , 3 , 4 , 3 , 1 , 2 , 2 , 3 , 2 , 0 , 4 , 1 , 6 , 6 , 0 , 0 , 2 , 2 , 2 , 3 , 3 , 4 , 2 , 2 , 4 , 3 , 4 , 3 , 3 , 2 , 2 , 4 , 7 , 4 , 5 , 3 , 4 , 2 , 7 , 2 , 4 , 5 , 8 , 4 , 4 , 2 , 1 , 3 , 3 , 4 , 5 , 5 , 8 , 5 , 4 , 4 , 5 , 5 , 9 , 8 , 5 , 3 , 5 , 8 , 0 , 6 , 4 , 5 , 4 , 7 , 6 , 2 , 7 , 14 , 12 , 13 , 14 , 5 , 6 , 7 , 7 , 9 , 7 , 7 , 10 , 9 , 10 , 8 , 11 , 6 , 7 , 10 , 9 , 8 , 6 , 11 , 9 , 5 , 7 , 9 , 10 , 6 , 14 , 9 , 12 , 7 , 13 , 24 , 19 , 37 , 62 , 88 , 142 , 209 , 313 , 357 , 468 , 655 , 812 , 983 , 1109 , 1207 , 1247 , 1282 , 1266 , 1253 , 1127 , 972 , 869 , 641 , 565 , 405 , 261 , 200 , 110 , 78 , 60 , 24 , 22 , 10 , 5 , 4 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 2 , 2 , 0 , 2 , 3 , 3 , 2 , 2 , 1 , 1 , 6 , 2 , 1 , 2 , 0 , 0 , 0 , 2 , 3 , 0 , 0 , 3 , 2 , 0 , 0 , 1 , 0 , 0 , 4 , 2 , 3 , 1 , 3 , 1 , 2 , 1 , 5 , 0 , 1 , 0 , 5 , 2 , 5 , 2 , 3 , 2 , 2 , 2 , 2 , 2 , 2 , 3 , 2 , 3 , 0 , 1 , 1 , 4 , 3 , 2 , 2 , 3 , 4 , 3 , 6 , 5 , 6 , 4 , 2 , 0 , 2 , 3 , 2 , 7 , 1 , 1 , 3 , 2 , 5 , 7 , 3 , 2 , 2 , 8 , 6 , 2 , 8 , 2 , 3 , 8 , 4 , 6 , 6 , 6 , 4 , 3 , 9 , 4 , 8 , 8 , 3 , 8 , 8 , 9 , 3 , 8 , 8 , 10 , 11 , 4 , 3 , 7 , 7 , 4 , 13 , 7 , 8 , 4 , 5 , 14 , 9 , 6 , 12 , 5 , 7 , 6 , 9 , 8 , 5 , 7 , 4 , 5 , 9 , 2 , 9 , 4 , 6 , 7 , 10 , 6 , 13 , 14 , 12 , 21 , 19 , 34 , 42 , 59 , 100 , 141 , 188 , 256 , 366 , 504 , 688 , 826 , 965 , 1115 , 1181 , 1281 , 1351 , 1235 , 1247 , 1101 , 986 , 837 , 621 , 480 , 377 , 274 , 188 , 144 , 89 , 53 , 28 , 15 , 10 , 6 , 4 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 2 , 0 , 3 , 2 , 4 , 1 , 3 , 0 , 4 , 1 , 2 , 1 , 3 , 2 , 1 , 4 , 2 , 1 , 3 , 3 , 1 , 2 , 1 , 1 , 1 , 1 , 3 , 2 , 0 , 3 , 1 , 4 , 1 , 1 , 1 , 0 , 2 , 1 , 2 , 1 , 3 , 8 , 2 , 0 , 6 , 2 , 3 , 4 , 2 , 3 , 3 , 2 , 1 , 2 , 2 , 3 , 3 , 5 , 0 , 1 , 6 , 5 , 3 , 0 , 1 , 5 , 0 , 2 , 1 , 3 , 3 , 3 , 2 , 4 , 2 , 1 , 2 , 1 , 5 , 6 , 3 , 6 , 3 , 4 , 6 , 1 , 1 , 8 , 4 , 4 , 6 , 8 , 6 , 8 , 4 , 7 , 5 , 5 , 10 , 6 , 7 , 5 , 5 , 9 , 4 , 5 , 6 , 10 , 8 , 8 , 6 , 8 , 8 , 2 , 9 , 7 , 11 , 9 , 5 , 6 , 9 , 6 , 7 , 9 , 6 , 5 , 9 , 6 , 8 , 7 , 5 , 13 , 11 , 6 , 7 , 6 , 10 , 6 , 9 , 10 , 16 , 10 , 12 , 28 , 27 , 38 , 48 , 106 , 130 , 223 , 287 , 363 , 555 , 662 , 811 , 1011 , 1123 , 1176 , 1273 , 1294 , 1162 , 1217 , 1153 , 964 , 784 , 653 , 536 , 418 , 261 , 206 , 118 , 66 , 45 , 35 , 23 , 8 , 4 , 1 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 1 , 3 , 3 , 3 , 2 , 3 , 4 , 0 , 6 , 4 , 0 , 4 , 1 , 1 , 2 , 3 , 2 , 1 , 2 , 2 , 0 , 0 , 0 , 2 , 2 , 1 , 1 , 2 , 2 , 1 , 1 , 2 , 4 , 2 , 0 , 2 , 1 , 0 , 2 , 1 , 0 , 0 , 0 , 2 , 0 , 3 , 4 , 4 , 3 , 1 , 2 , 7 , 2 , 3 , 2 , 2 , 4 , 5 , 2 , 1 , 5 , 3 , 2 , 3 , 1 , 3 , 2 , 0 , 1 , 4 , 5 , 3 , 1 , 5 , 4 , 4 , 5 , 1 , 3 , 7 , 5 , 6 , 6 , 5 , 4 , 3 , 3 , 3 , 6 , 7 , 3 , 4 , 8 , 5 , 6 , 10 , 7 , 5 , 7 , 9 , 4 , 3 , 8 , 8 , 6 , 7 , 8 , 11 , 6 , 4 , 9 , 12 , 3 , 10 , 8 , 7 , 12 , 5 , 5 , 4 , 3 , 8 , 7 , 5 , 3 , 7 , 4 , 6 , 5 , 6 , 8 , 7 , 7 , 7 , 10 , 10 , 7 , 8 , 10 , 12 , 6 , 11 , 8 , 15 , 24 , 14 , 35 , 46 , 67 , 86 , 152 , 204 , 263 , 404 , 476 , 665 , 908 , 1009 , 1067 , 1166 , 1280 , 1310 , 1343 , 1171 , 1084 , 960 , 793 , 624 , 518 , 363 , 251 , 203 , 124 , 75 , 61 , 31 , 10 , 7 , 3 , 4 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 3 , 2 , 3 , 2 , 2 , 4 , 2 , 3 , 1 , 3 , 1 , 0 , 1 , 0 , 4 , 1 , 2 , 2 , 0 , 1 , 0 , 1 , 1 , 1 , 1 , 2 , 2 , 0 , 0 , 1 , 1 , 1 , 3 , 3 , 0 , 1 , 5 , 4 , 3 , 3 , 5 , 2 , 2 , 1 , 1 , 4 , 3 , 1 , 1 , 0 , 4 , 6 , 2 , 1 , 2 , 6 , 3 , 3 , 2 , 1 , 2 , 3 , 3 , 1 , 2 , 2 , 2 , 1 , 3 , 5 , 4 , 1 , 2 , 1 , 0 , 3 , 1 , 1 , 1 , 4 , 6 , 4 , 3 , 7 , 3 , 4 , 6 , 6 , 4 , 11 , 3 , 7 , 6 , 5 , 3 , 4 , 7 , 2 , 5 , 9 , 2 , 4 , 2 , 7 , 4 , 6 , 8 , 4 , 9 , 5 , 4 , 13 , 12 , 5 , 10 , 5 , 4 , 8 , 7 , 6 , 19 , 8 , 10 , 11 , 11 , 8 , 7 , 7 , 9 , 18 , 11 , 5 , 6 , 8 , 5 , 9 , 14 , 3 , 4 , 5 , 5 , 11 , 5 , 5 , 7 , 14 , 18 , 20 , 28 , 47 , 71 , 112 , 141 , 195 , 248 , 362 , 516 , 689 , 858 , 1028 , 1114 , 1214 , 1271 , 1281 , 1284 , 1177 , 1117 , 959 , 824 , 680 , 527 , 395 , 292 , 191 , 133 , 70 , 59 , 31 , 21 , 5 , 5 , 0 , 1 , 3 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 0 , 1 , 2 , 1 , 0 , 2 , 1 , 4 , 2 , 2 , 3 , 0 , 2 , 0 , 1 , 4 , 4 , 0 , 0 , 3 , 0 , 0 , 1 , 0 , 0 , 1 , 3 , 1 , 3 , 2 , 1 , 2 , 2 , 1 , 2 , 3 , 2 , 0 , 0 , 4 , 2 , 3 , 3 , 2 , 2 , 2 , 3 , 3 , 1 , 1 , 2 , 3 , 3 , 1 , 3 , 3 , 1 , 2 , 1 , 5 , 2 , 2 , 1 , 5 , 3 , 3 , 3 , 1 , 2 , 5 , 2 , 2 , 2 , 7 , 7 , 2 , 5 , 8 , 4 , 2 , 2 , 4 , 6 , 2 , 6 , 6 , 4 , 2 , 5 , 5 , 2 , 7 , 7 , 2 , 5 , 8 , 4 , 10 , 9 , 7 , 4 , 4 , 4 , 5 , 8 , 7 , 6 , 9 , 8 , 11 , 11 , 5 , 9 , 7 , 7 , 7 , 3 , 7 , 13 , 7 , 13 , 8 , 4 , 8 , 8 , 2 , 7 , 13 , 7 , 3 , 9 , 4 , 3 , 8 , 6 , 7 , 4 , 10 , 8 , 5 , 9 , 4 , 8 , 10 , 8 , 5 , 6 , 18 , 15 , 26 , 29 , 50 , 59 , 107 , 125 , 226 , 282 , 427 , 529 , 681 , 789 , 996 , 1114 , 1199 , 1310 , 1315 , 1267 , 1188 , 1106 , 967 , 748 , 655 , 476 , 351 , 282 , 182 , 131 , 77 , 40 , 38 , 19 , 21 , 6 , 1 , 2 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 3 , 2 , 3 , 0 , 1 , 0 , 6 , 4 , 3 , 1 , 3 , 1 , 2 , 0 , 0 , 2 , 2 , 2 , 0 , 0 , 2 , 2 , 3 , 1 , 0 , 1 , 0 , 1 , 0 , 0 , 0 , 2 , 2 , 0 , 2 , 1 , 1 , 3 , 2 , 2 , 3 , 1 , 1 , 2 , 2 , 0 , 1 , 0 , 2 , 0 , 4 , 5 , 2 , 6 , 3 , 2 , 2 , 2 , 3 , 3 , 1 , 6 , 4 , 3 , 4 , 1 , 3 , 4 , 7 , 1 , 3 , 2 , 3 , 1 , 2 , 3 , 8 , 3 , 6 , 3 , 7 , 4 , 4 , 4 , 2 , 4 , 4 , 4 , 11 , 3 , 6 , 6 , 6 , 5 , 4 , 5 , 8 , 0 , 8 , 4 , 6 , 3 , 10 , 9 , 7 , 8 , 12 , 9 , 7 , 12 , 8 , 8 , 1 , 3 , 9 , 5 , 8 , 8 , 8 , 6 , 9 , 11 , 4 , 13 , 10 , 5 , 8 , 10 , 7 , 10 , 7 , 13 , 6 , 5 , 3 , 10 , 4 , 6 , 9 , 13 , 9 , 9 , 9 , 6 , 9 , 11 , 10 , 16 , 15 , 21 , 31 , 60 , 69 , 109 , 157 , 214 , 309 , 408 , 525 , 671 , 796 , 998 , 1116 , 1214 , 1270 , 1314 , 1236 , 1224 , 1076 , 866 , 787 , 600 , 480 , 414 , 264 , 193 , 117 , 84 , 54 , 28 , 24 , 11 , 4 , 6 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 1 , 3 , 1 , 0 , 1 , 2 , 3 , 3 , 2 , 3 , 3 , 0 , 2 , 1 , 2 , 2 , 2 , 0 , 1 , 0 , 8 , 1 , 0 , 1 , 2 , 0 , 2 , 0 , 1 , 1 , 3 , 0 , 2 , 2 , 1 , 2 , 2 , 1 , 2 , 1 , 1 , 1 , 2 , 1 , 2 , 1 , 2 , 1 , 1 , 1 , 1 , 4 , 1 , 3 , 3 , 4 , 0 , 1 , 1 , 1 , 2 , 5 , 0 , 5 , 2 , 3 , 2 , 3 , 4 , 1 , 5 , 3 , 2 , 3 , 3 , 2 , 0 , 3 , 2 , 5 , 3 , 3 , 6 , 3 , 3 , 3 , 7 , 4 , 2 , 6 , 4 , 7 , 6 , 6 , 10 , 5 , 11 , 9 , 10 , 10 , 2 , 7 , 5 , 8 , 4 , 4 , 4 , 5 , 4 , 6 , 6 , 6 , 10 , 7 , 8 , 14 , 18 , 10 , 11 , 9 , 14 , 12 , 6 , 2 , 2 , 5 , 14 , 5 , 11 , 6 , 6 , 7 , 10 , 12 , 6 , 10 , 5 , 4 , 5 , 7 , 7 , 9 , 13 , 11 , 12 , 12 , 11 , 24 , 16 , 23 , 33 , 54 , 81 , 95 , 142 , 211 , 290 , 428 , 545 , 673 , 799 , 952 , 1051 , 1199 , 1201 , 1307 , 1269 , 1161 , 1057 , 891 , 775 , 612 , 485 , 383 , 261 , 196 , 134 , 80 , 52 , 35 , 18 , 11 , 9 , 2 , 1 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 2 , 5 , 3 , 4 , 2 , 1 , 1 , 1 , 2 , 3 , 0 , 2 , 2 , 1 , 1 , 2 , 0 , 3 , 2 , 1 , 1 , 3 , 0 , 0 , 0 , 3 , 4 , 4 , 2 , 0 , 1 , 3 , 1 , 0 , 1 , 3 , 3 , 0 , 1 , 3 , 4 , 4 , 3 , 5 , 3 , 2 , 4 , 6 , 1 , 0 , 3 , 1 , 1 , 0 , 1 , 2 , 4 , 6 , 3 , 3 , 6 , 3 , 3 , 3 , 1 , 1 , 4 , 4 , 8 , 1 , 6 , 3 , 1 , 3 , 5 , 4 , 3 , 3 , 5 , 8 , 0 , 9 , 4 , 5 , 5 , 6 , 2 , 7 , 5 , 4 , 1 , 6 , 3 , 5 , 11 , 4 , 4 , 7 , 11 , 4 , 6 , 3 , 12 , 4 , 6 , 2 , 7 , 7 , 7 , 10 , 9 , 5 , 10 , 10 , 4 , 6 , 4 , 5 , 13 , 14 , 9 , 8 , 11 , 8 , 14 , 7 , 9 , 13 , 7 , 7 , 5 , 11 , 12 , 6 , 8 , 9 , 8 , 5 , 7 , 7 , 9 , 3 , 8 , 10 , 10 , 4 , 11 , 12 , 8 , 14 , 28 , 33 , 38 , 71 , 113 , 172 , 234 , 305 , 432 , 526 , 709 , 833 , 959 , 1102 , 1134 , 1290 , 1272 , 1262 , 1227 , 1133 , 936 , 769 , 664 , 527 , 379 , 273 , 198 , 125 , 74 , 49 , 35 , 24 , 12 , 8 , 3 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 2 , 2 , 2 , 2 , 2 , 3 , 0 , 6 , 3 , 2 , 2 , 3 , 4 , 2 , 0 , 0 , 0 , 1 , 0 , 4 , 2 , 1 , 2 , 1 , 3 , 1 , 1 , 1 , 1 , 0 , 2 , 2 , 2 , 2 , 3 , 2 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 6 , 0 , 4 , 0 , 3 , 1 , 1 , 5 , 1 , 1 , 3 , 2 , 3 , 1 , 2 , 2 , 1 , 1 , 4 , 3 , 1 , 2 , 3 , 4 , 3 , 6 , 4 , 3 , 7 , 4 , 6 , 5 , 5 , 5 , 4 , 3 , 3 , 3 , 0 , 5 , 5 , 3 , 2 , 2 , 5 , 2 , 2 , 8 , 10 , 7 , 9 , 5 , 8 , 3 , 4 , 4 , 2 , 7 , 6 , 6 , 6 , 11 , 8 , 5 , 5 , 6 , 4 , 6 , 9 , 5 , 6 , 9 , 11 , 6 , 6 , 8 , 13 , 12 , 4 , 10 , 7 , 10 , 10 , 11 , 7 , 13 , 0 , 13 , 3 , 6 , 13 , 5 , 9 , 10 , 7 , 3 , 6 , 16 , 7 , 7 , 10 , 8 , 8 , 9 , 14 , 13 , 17 , 19 , 34 , 43 , 61 , 108 , 162 , 219 , 317 , 440 , 503 , 653 , 777 , 997 , 1130 , 1218 , 1267 , 1306 , 1287 , 1198 , 1061 , 972 , 801 , 664 , 467 , 382 , 286 , 191 , 142 , 90 , 60 , 40 , 27 , 7 , 4 , 1 , 2 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 1 , 2 , 3 , 0 , 4 , 3 , 1 , 5 , 2 , 5 , 3 , 2 , 1 , 1 , 0 , 0 , 3 , 2 , 1 , 3 , 2 , 0 , 1 , 0 , 2 , 4 , 1 , 1 , 2 , 2 , 3 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 2 , 2 , 2 , 2 , 2 , 0 , 1 , 1 , 2 , 3 , 6 , 1 , 1 , 2 , 4 , 0 , 3 , 2 , 1 , 3 , 7 , 2 , 3 , 1 , 1 , 2 , 5 , 1 , 4 , 7 , 2 , 4 , 4 , 5 , 4 , 6 , 2 , 2 , 3 , 3 , 3 , 5 , 4 , 5 , 5 , 1 , 2 , 3 , 1 , 7 , 5 , 6 , 4 , 4 , 5 , 3 , 5 , 9 , 6 , 9 , 5 , 10 , 8 , 7 , 6 , 8 , 8 , 2 , 2 , 5 , 5 , 8 , 8 , 8 , 10 , 10 , 5 , 11 , 11 , 17 , 8 , 7 , 8 , 8 , 7 , 15 , 13 , 8 , 8 , 7 , 12 , 9 , 6 , 7 , 3 , 11 , 7 , 7 , 4 , 7 , 5 , 9 , 10 , 7 , 12 , 9 , 13 , 7 , 3 , 11 , 15 , 13 , 12 , 25 , 34 , 62 , 78 , 93 , 158 , 244 , 297 , 461 , 564 , 721 , 817 , 987 , 1079 , 1212 , 1251 , 1256 , 1239 , 1166 , 1119 , 955 , 771 , 629 , 536 , 340 , 301 , 183 , 147 , 82 , 61 , 30 , 23 , 7 , 8 , 5 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 2 , 3 , 0 , 2 , 1 , 2 , 6 , 1 , 2 , 3 , 2 , 1 , 0 , 0 , 0 , 2 , 3 , 3 , 1 , 1 , 2 , 1 , 3 , 3 , 2 , 2 , 2 , 2 , 1 , 1 , 3 , 1 , 2 , 4 , 3 , 3 , 1 , 3 , 3 , 4 , 0 , 4 , 1 , 2 , 1 , 0 , 1 , 1 , 2 , 1 , 2 , 0 , 1 , 3 , 0 , 1 , 6 , 2 , 1 , 2 , 0 , 2 , 0 , 4 , 4 , 2 , 1 , 4 , 3 , 1 , 3 , 4 , 3 , 6 , 3 , 9 , 4 , 3 , 4 , 2 , 4 , 7 , 5 , 5 , 6 , 6 , 6 , 7 , 8 , 6 , 6 , 4 , 9 , 9 , 4 , 6 , 1 , 8 , 3 , 7 , 7 , 4 , 8 , 1 , 8 , 7 , 3 , 9 , 6 , 11 , 8 , 8 , 10 , 4 , 11 , 6 , 11 , 9 , 4 , 6 , 9 , 13 , 5 , 6 , 9 , 8 , 8 , 14 , 9 , 11 , 5 , 9 , 5 , 8 , 1 , 6 , 6 , 4 , 12 , 10 , 8 , 11 , 12 , 9 , 6 , 8 , 10 , 8 , 13 , 19 , 11 , 14 , 20 , 28 , 48 , 79 , 106 , 142 , 233 , 322 , 390 , 515 , 685 , 792 , 979 , 1105 , 1209 , 1229 , 1302 , 1185 , 1123 , 1059 , 931 , 798 , 642 , 496 , 361 , 296 , 206 , 150 , 96 , 43 , 35 , 20 , 16 , 8 , 2 , 3 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 0 , 1 , 2 , 4 , 1 , 2 , 0 , 2 , 1 , 2 , 0 , 2 , 2 , 0 , 0 , 1 , 3 , 2 , 2 , 2 , 1 , 1 , 2 , 2 , 0 , 1 , 2 , 2 , 2 , 1 , 3 , 0 , 2 , 1 , 0 , 1 , 2 , 3 , 0 , 3 , 4 , 2 , 2 , 0 , 1 , 6 , 1 , 1 , 3 , 2 , 1 , 1 , 1 , 2 , 1 , 0 , 2 , 4 , 3 , 1 , 3 , 2 , 3 , 4 , 0 , 3 , 3 , 1 , 2 , 5 , 1 , 3 , 3 , 3 , 0 , 1 , 1 , 2 , 5 , 5 , 4 , 3 , 3 , 6 , 2 , 5 , 2 , 1 , 2 , 9 , 2 , 6 , 5 , 6 , 4 , 4 , 3 , 6 , 5 , 4 , 4 , 6 , 5 , 8 , 7 , 2 , 7 , 5 , 4 , 8 , 4 , 6 , 7 , 5 , 9 , 13 , 6 , 8 , 11 , 11 , 8 , 9 , 8 , 9 , 6 , 12 , 6 , 6 , 10 , 6 , 5 , 7 , 8 , 3 , 8 , 4 , 11 , 9 , 8 , 11 , 2 , 4 , 4 , 8 , 8 , 6 , 6 , 9 , 9 , 12 , 9 , 8 , 7 , 13 , 12 , 14 , 19 , 25 , 54 , 74 , 125 , 170 , 245 , 334 , 446 , 559 , 729 , 820 , 1006 , 1145 , 1157 , 1263 , 1318 , 1268 , 1137 , 1061 , 924 , 741 , 618 , 537 , 386 , 285 , 153 , 139 , 71 , 72 , 30 , 23 , 13 , 3 , 7 , 3 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 0 , 0 , 1 , 1 , 1 , 1 , 0 , 6 , 4 , 3 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , 1 , 2 , 3 , 0 , 1 , 1 , 1 , 3 , 0 , 2 , 5 , 2 , 3 , 1 , 1 , 1 , 0 , 0 , 2 , 3 , 1 , 2 , 3 , 0 , 1 , 2 , 1 , 1 , 3 , 2 , 2 , 1 , 3 , 3 , 0 , 1 , 1 , 0 , 2 , 2 , 3 , 2 , 2 , 0 , 3 , 3 , 3 , 1 , 2 , 1 , 3 , 0 , 1 , 2 , 4 , 3 , 1 , 2 , 3 , 3 , 5 , 2 , 2 , 1 , 3 , 2 , 5 , 3 , 5 , 3 , 4 , 2 , 2 , 6 , 3 , 5 , 5 , 8 , 6 , 3 , 4 , 6 , 4 , 3 , 8 , 6 , 10 , 10 , 6 , 7 , 8 , 8 , 5 , 7 , 3 , 7 , 9 , 3 , 5 , 7 , 13 , 7 , 11 , 6 , 11 , 13 , 6 , 10 , 4 , 2 , 16 , 15 , 6 , 6 , 7 , 14 , 8 , 3 , 13 , 9 , 10 , 7 , 8 , 9 , 13 , 4 , 7 , 7 , 9 , 8 , 4 , 12 , 7 , 5 , 13 , 10 , 13 , 17 , 20 , 16 , 22 , 41 , 71 , 66 , 98 , 179 , 249 , 320 , 410 , 562 , 628 , 837 , 968 , 1100 , 1200 , 1267 , 1234 , 1171 , 1167 , 1069 , 905 , 814 , 627 , 516 , 383 , 276 , 173 , 147 , 87 , 59 , 34 , 20 , 7 , 7 , 2 , 1 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 1 , 2 , 2 , 2 , 8 , 3 , 1 , 4 , 3 , 0 , 1 , 1 , 0 , 2 , 3 , 1 , 1 , 1 , 0 , 3 , 1 , 0 , 3 , 1 , 3 , 2 , 2 , 0 , 3 , 1 , 3 , 0 , 0 , 2 , 4 , 2 , 1 , 2 , 1 , 1 , 3 , 1 , 4 , 1 , 2 , 1 , 2 , 0 , 2 , 2 , 2 , 1 , 3 , 5 , 3 , 4 , 2 , 2 , 1 , 4 , 2 , 5 , 1 , 5 , 3 , 3 , 6 , 2 , 0 , 6 , 3 , 3 , 3 , 5 , 3 , 1 , 2 , 4 , 3 , 5 , 2 , 5 , 3 , 3 , 5 , 7 , 5 , 1 , 2 , 2 , 4 , 4 , 5 , 2 , 5 , 7 , 4 , 9 , 8 , 8 , 0 , 5 , 7 , 6 , 6 , 6 , 11 , 12 , 5 , 10 , 5 , 4 , 5 , 14 , 9 , 10 , 8 , 8 , 3 , 6 , 9 , 11 , 3 , 9 , 14 , 9 , 6 , 4 , 12 , 12 , 13 , 7 , 12 , 6 , 7 , 6 , 6 , 8 , 8 , 11 , 7 , 9 , 9 , 13 , 7 , 11 , 9 , 6 , 6 , 8 , 8 , 10 , 17 , 23 , 30 , 39 , 57 , 85 , 124 , 171 , 249 , 290 , 462 , 569 , 728 , 859 , 976 , 1083 , 1160 , 1239 , 1259 , 1198 , 1146 , 1050 , 972 , 778 , 649 , 487 , 379 , 303 , 203 , 122 , 99 , 52 , 39 , 14 , 14 , 7 , 6 , 1 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 0 , 0 , 5 , 3 , 2 , 4 , 1 , 4 , 6 , 3 , 1 , 1 , 0 , 2 , 0 , 1 , 0 , 1 , 1 , 2 , 2 , 3 , 0 , 1 , 1 , 3 , 1 , 2 , 3 , 1 , 1 , 1 , 0 , 1 , 2 , 2 , 2 , 0 , 5 , 1 , 0 , 2 , 2 , 2 , 3 , 6 , 2 , 1 , 1 , 1 , 3 , 2 , 1 , 0 , 3 , 2 , 0 , 1 , 1 , 2 , 0 , 1 , 1 , 4 , 3 , 5 , 1 , 2 , 1 , 1 , 4 , 3 , 2 , 3 , 7 , 3 , 2 , 6 , 2 , 3 , 1 , 1 , 2 , 4 , 6 , 3 , 4 , 6 , 2 , 5 , 5 , 2 , 3 , 6 , 7 , 6 , 4 , 3 , 9 , 5 , 5 , 5 , 6 , 7 , 7 , 5 , 5 , 9 , 2 , 3 , 4 , 3 , 9 , 8 , 3 , 7 , 6 , 7 , 6 , 6 , 7 , 8 , 9 , 8 , 11 , 7 , 10 , 8 , 9 , 5 , 13 , 10 , 8 , 14 , 11 , 9 , 7 , 8 , 5 , 4 , 11 , 10 , 3 , 11 , 7 , 7 , 8 , 7 , 6 , 9 , 5 , 12 , 7 , 5 , 9 , 12 , 15 , 18 , 20 , 37 , 62 , 77 , 126 , 138 , 247 , 323 , 442 , 591 , 658 , 795 , 989 , 1141 , 1256 , 1211 , 1265 , 1223 , 1195 , 1013 , 863 , 748 , 628 , 508 , 380 , 287 , 203 , 133 , 84 , 61 , 40 , 19 , 9 , 7 , 2 , 2 , 0 , 1 , 0 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 4 , 2 , 1 , 2 , 1 , 3 , 2 , 1 , 2 , 3 , 0 , 2 , 1 , 2 , 1 , 1 , 0 , 1 , 5 , 1 , 0 , 1 , 1 , 2 , 2 , 2 , 1 , 4 , 2 , 0 , 0 , 4 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 2 , 2 , 2 , 0 , 3 , 3 , 1 , 0 , 4 , 3 , 1 , 3 , 4 , 4 , 4 , 3 , 5 , 6 , 1 , 0 , 8 , 2 , 3 , 4 , 4 , 2 , 1 , 0 , 3 , 2 , 3 , 4 , 4 , 3 , 5 , 1 , 1 , 1 , 2 , 3 , 4 , 2 , 3 , 1 , 6 , 2 , 1 , 0 , 7 , 5 , 3 , 5 , 4 , 2 , 5 , 4 , 4 , 5 , 10 , 4 , 8 , 6 , 7 , 6 , 6 , 4 , 8 , 10 , 8 , 8 , 5 , 7 , 9 , 5 , 5 , 10 , 9 , 9 , 9 , 10 , 9 , 5 , 9 , 9 , 6 , 6 , 12 , 9 , 8 , 15 , 4 , 8 , 8 , 18 , 6 , 9 , 8 , 6 , 11 , 11 , 12 , 6 , 9 , 13 , 8 , 7 , 7 , 4 , 6 , 6 , 11 , 12 , 8 , 10 , 14 , 27 , 25 , 43 , 53 , 78 , 142 , 169 , 245 , 336 , 468 , 545 , 682 , 858 , 935 , 1116 , 1178 , 1257 , 1292 , 1192 , 1124 , 1045 , 901 , 759 , 674 , 521 , 385 , 288 , 211 , 154 , 85 , 75 , 37 , 14 , 20 , 9 , 5 , 2 , 1 , 1 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 2 , 0 , 4 , 2 , 2 , 3 , 4 , 2 , 2 , 0 , 2 , 4 , 1 , 2 , 1 , 0 , 0 , 2 , 5 , 1 , 1 , 2 , 0 , 0 , 1 , 0 , 2 , 1 , 1 , 2 , 1 , 3 , 1 , 2 , 3 , 2 , 2 , 2 , 3 , 2 , 3 , 0 , 2 , 2 , 2 , 1 , 0 , 2 , 5 , 1 , 4 , 2 , 1 , 0 , 1 , 3 , 0 , 2 , 2 , 3 , 4 , 4 , 0 , 2 , 1 , 1 , 1 , 2 , 4 , 6 , 2 , 2 , 1 , 3 , 0 , 6 , 6 , 1 , 2 , 7 , 2 , 1 , 7 , 3 , 4 , 8 , 2 , 2 , 3 , 6 , 1 , 4 , 6 , 5 , 6 , 5 , 4 , 4 , 5 , 10 , 7 , 2 , 3 , 3 , 4 , 7 , 5 , 4 , 4 , 9 , 8 , 7 , 7 , 13 , 9 , 5 , 7 , 9 , 5 , 10 , 8 , 9 , 15 , 14 , 6 , 10 , 7 , 9 , 8 , 4 , 7 , 8 , 9 , 9 , 10 , 10 , 9 , 3 , 9 , 9 , 13 , 6 , 9 , 9 , 9 , 7 , 4 , 7 , 11 , 9 , 11 , 3 , 7 , 11 , 9 , 10 , 7 , 9 , 15 , 17 , 27 , 38 , 54 , 69 , 122 , 175 , 235 , 348 , 441 , 567 , 761 , 868 , 1004 , 1058 , 1142 , 1210 , 1260 , 1197 , 1135 , 1033 , 870 , 745 , 641 , 472 , 372 , 272 , 192 , 121 , 85 , 53 , 38 , 19 , 11 , 5 , 6 , 4 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 1 , 1 , 1 , 3 , 1 , 3 , 2 , 2 , 1 , 2 , 0 , 4 , 1 , 2 , 4 , 0 , 1 , 0 , 1 , 2 , 3 , 1 , 0 , 3 , 0 , 2 , 2 , 1 , 1 , 2 , 0 , 2 , 1 , 0 , 0 , 0 , 3 , 1 , 2 , 4 , 1 , 1 , 3 , 2 , 3 , 0 , 3 , 4 , 3 , 2 , 1 , 3 , 2 , 2 , 5 , 2 , 0 , 2 , 2 , 4 , 4 , 2 , 3 , 2 , 3 , 6 , 3 , 2 , 4 , 1 , 0 , 2 , 2 , 2 , 7 , 4 , 7 , 4 , 4 , 2 , 5 , 4 , 4 , 1 , 1 , 4 , 4 , 1 , 5 , 1 , 4 , 2 , 3 , 3 , 3 , 4 , 1 , 5 , 7 , 3 , 6 , 6 , 5 , 5 , 2 , 6 , 9 , 3 , 7 , 4 , 9 , 5 , 8 , 4 , 5 , 5 , 10 , 8 , 11 , 11 , 4 , 7 , 6 , 17 , 13 , 9 , 8 , 7 , 5 , 10 , 6 , 7 , 8 , 9 , 5 , 8 , 7 , 2 , 8 , 10 , 7 , 12 , 10 , 10 , 9 , 4 , 10 , 11 , 14 , 10 , 7 , 6 , 9 , 9 , 12 , 7 , 13 , 9 , 22 , 13 , 23 , 32 , 74 , 87 , 115 , 167 , 245 , 366 , 444 , 592 , 707 , 862 , 967 , 1086 , 1176 , 1220 , 1273 , 1223 , 1099 , 1014 , 895 , 745 , 642 , 469 , 360 , 301 , 197 , 135 , 92 , 56 , 33 , 23 , 12 , 5 , 5 , 2 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 1 , 1 , 4 , 4 , 0 , 7 , 2 , 2 , 2 , 2 , 2 , 2 , 1 , 1 , 2 , 5 , 2 , 2 , 0 , 0 , 3 , 0 , 1 , 1 , 2 , 1 , 4 , 1 , 1 , 2 , 1 , 3 , 5 , 1 , 0 , 3 , 2 , 1 , 2 , 1 , 3 , 1 , 1 , 2 , 3 , 2 , 1 , 7 , 1 , 1 , 1 , 2 , 2 , 3 , 2 , 2 , 3 , 2 , 3 , 5 , 0 , 3 , 1 , 3 , 0 , 3 , 1 , 5 , 2 , 5 , 1 , 3 , 1 , 3 , 2 , 3 , 0 , 3 , 5 , 1 , 2 , 2 , 3 , 5 , 1 , 3 , 7 , 7 , 4 , 2 , 2 , 4 , 7 , 8 , 1 , 5 , 10 , 6 , 6 , 6 , 6 , 9 , 7 , 5 , 6 , 3 , 13 , 7 , 9 , 8 , 7 , 6 , 7 , 7 , 3 , 8 , 16 , 5 , 6 , 8 , 6 , 10 , 8 , 5 , 5 , 7 , 9 , 5 , 8 , 11 , 11 , 12 , 3 , 15 , 10 , 9 , 9 , 9 , 6 , 5 , 8 , 5 , 5 , 7 , 5 , 4 , 2 , 11 , 9 , 13 , 5 , 5 , 8 , 9 , 17 , 10 , 21 , 24 , 30 , 42 , 59 , 82 , 111 , 162 , 237 , 352 , 472 , 574 , 675 , 829 , 976 , 1069 , 1138 , 1172 , 1175 , 1158 , 1170 , 998 , 932 , 716 , 635 , 486 , 390 , 269 , 196 , 122 , 83 , 59 , 41 , 23 , 18 , 8 , 3 , 2 , 0 , 0 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 1 , 0 , 1 , 1 , 3 , 4 , 3 , 1 , 1 , 2 , 1 , 2 , 1 , 3 , 0 , 1 , 2 , 1 , 2 , 1 , 1 , 1 , 4 , 1 , 1 , 0 , 2 , 1 , 2 , 0 , 3 , 1 , 2 , 0 , 1 , 2 , 3 , 0 , 1 , 2 , 3 , 1 , 1 , 0 , 2 , 2 , 0 , 0 , 1 , 4 , 4 , 2 , 2 , 1 , 3 , 3 , 1 , 1 , 4 , 4 , 4 , 1 , 2 , 2 , 4 , 2 , 1 , 4 , 1 , 0 , 3 , 3 , 4 , 2 , 7 , 1 , 3 , 4 , 6 , 3 , 5 , 4 , 2 , 3 , 5 , 0 , 3 , 7 , 5 , 3 , 4 , 7 , 2 , 6 , 2 , 9 , 2 , 4 , 7 , 5 , 2 , 2 , 3 , 10 , 2 , 3 , 4 , 7 , 3 , 3 , 7 , 11 , 8 , 6 , 8 , 7 , 4 , 4 , 10 , 3 , 5 , 9 , 10 , 9 , 9 , 14 , 13 , 9 , 9 , 10 , 4 , 6 , 9 , 7 , 7 , 8 , 9 , 9 , 8 , 6 , 10 , 5 , 9 , 4 , 4 , 6 , 15 , 5 , 12 , 3 , 6 , 8 , 4 , 7 , 10 , 7 , 8 , 13 , 12 , 11 , 16 , 19 , 24 , 48 , 61 , 98 , 122 , 192 , 234 , 324 , 454 , 568 , 698 , 812 , 940 , 1076 , 1143 , 1221 , 1265 , 1233 , 1157 , 966 , 858 , 728 , 655 , 460 , 383 , 280 , 181 , 127 , 86 , 55 , 42 , 18 , 13 , 4 , 1 , 2 , 0 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 0 , 2 , 1 , 1 , 1 , 2 , 1 , 1 , 2 , 3 , 0 , 2 , 6 , 1 , 2 , 0 , 1 , 0 , 0 , 1 , 2 , 0 , 1 , 1 , 1 , 0 , 2 , 1 , 1 , 2 , 0 , 0 , 3 , 3 , 0 , 1 , 1 , 0 , 7 , 1 , 1 , 2 , 0 , 3 , 0 , 0 , 2 , 1 , 3 , 3 , 2 , 0 , 3 , 1 , 0 , 1 , 2 , 2 , 2 , 1 , 3 , 2 , 5 , 4 , 1 , 3 , 1 , 3 , 0 , 6 , 1 , 5 , 2 , 2 , 4 , 2 , 3 , 1 , 2 , 4 , 3 , 2 , 3 , 1 , 2 , 5 , 5 , 2 , 4 , 2 , 4 , 6 , 4 , 3 , 4 , 6 , 7 , 8 , 1 , 3 , 5 , 2 , 5 , 7 , 3 , 6 , 5 , 6 , 1 , 6 , 13 , 5 , 9 , 4 , 3 , 6 , 6 , 7 , 4 , 10 , 8 , 7 , 12 , 4 , 10 , 6 , 9 , 6 , 3 , 4 , 8 , 8 , 4 , 11 , 6 , 4 , 9 , 17 , 8 , 13 , 6 , 11 , 7 , 5 , 9 , 6 , 2 , 6 , 10 , 8 , 7 , 5 , 13 , 4 , 7 , 12 , 8 , 12 , 14 , 20 , 14 , 13 , 29 , 32 , 38 , 69 , 92 , 137 , 190 , 248 , 331 , 450 , 577 , 719 , 845 , 960 , 1071 , 1178 , 1183 , 1220 , 1186 , 1105 , 1018 , 911 , 790 , 613 , 488 , 371 , 264 , 197 , 135 , 90 , 74 , 43 , 21 , 11 , 7 , 3 , 2 , 0 , 0 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 0 , 1 , 2 , 3 , 3 , 2 , 7 , 3 , 1 , 2 , 6 , 0 , 0 , 1 , 0 , 0 , 1 , 2 , 0 , 1 , 2 , 2 , 0 , 2 , 0 , 1 , 1 , 0 , 2 , 2 , 2 , 2 , 2 , 1 , 1 , 1 , 2 , 0 , 1 , 3 , 1 , 2 , 4 , 1 , 5 , 2 , 3 , 1 , 0 , 3 , 1 , 0 , 3 , 2 , 2 , 2 , 1 , 2 , 1 , 0 , 6 , 2 , 1 , 1 , 6 , 0 , 6 , 1 , 4 , 4 , 1 , 3 , 2 , 2 , 6 , 5 , 1 , 4 , 4 , 0 , 4 , 4 , 6 , 6 , 2 , 2 , 4 , 2 , 3 , 4 , 5 , 6 , 2 , 2 , 3 , 1 , 5 , 6 , 2 , 2 , 2 , 7 , 6 , 2 , 7 , 5 , 2 , 8 , 5 , 3 , 4 , 5 , 8 , 11 , 3 , 5 , 7 , 3 , 8 , 6 , 11 , 9 , 4 , 6 , 7 , 9 , 12 , 7 , 8 , 8 , 6 , 7 , 9 , 12 , 5 , 13 , 13 , 8 , 8 , 5 , 4 , 16 , 7 , 9 , 9 , 8 , 7 , 12 , 7 , 7 , 11 , 12 , 8 , 11 , 14 , 8 , 15 , 14 , 12 , 8 , 10 , 16 , 15 , 18 , 10 , 29 , 31 , 46 , 68 , 97 , 123 , 189 , 293 , 386 , 473 , 565 , 683 , 873 , 1015 , 1110 , 1199 , 1240 , 1231 , 1172 , 1079 , 959 , 901 , 751 , 623 , 468 , 345 , 287 , 190 , 148 , 85 , 51 , 33 , 24 , 14 , 5 , 4 , 3 , 1 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , 1 , 0 , 1 , 4 , 1 , 7 , 1 , 0 , 0 , 0 , 1 , 3 , 2 , 4 , 1 , 1 , 0 , 2 , 1 , 1 , 2 , 0 , 1 , 1 , 3 , 1 , 6 , 1 , 1 , 2 , 2 , 3 , 1 , 0 , 1 , 1 , 1 , 1 , 1 , 1 , 1 , 1 , 2 , 1 , 2 , 4 , 2 , 3 , 2 , 4 , 2 , 3 , 3 , 3 , 2 , 3 , 2 , 0 , 1 , 3 , 2 , 2 , 4 , 3 , 0 , 2 , 1 , 4 , 1 , 1 , 2 , 0 , 4 , 3 , 1 , 5 , 1 , 3 , 2 , 1 , 1 , 8 , 2 , 6 , 3 , 2 , 3 , 1 , 7 , 6 , 2 , 6 , 4 , 2 , 7 , 8 , 4 , 0 , 8 , 6 , 6 , 5 , 6 , 6 , 8 , 7 , 3 , 9 , 6 , 7 , 8 , 2 , 9 , 6 , 5 , 5 , 6 , 12 , 4 , 5 , 8 , 13 , 8 , 5 , 4 , 7 , 1 , 12 , 16 , 12 , 9 , 12 , 10 , 10 , 9 , 11 , 7 , 8 , 8 , 4 , 9 , 9 , 3 , 7 , 5 , 6 , 5 , 6 , 13 , 4 , 12 , 5 , 8 , 12 , 9 , 10 , 10 , 15 , 11 , 16 , 33 , 27 , 43 , 78 , 83 , 115 , 180 , 247 , 345 , 472 , 586 , 714 , 862 , 978 , 1105 , 1213 , 1203 , 1299 , 1171 , 1049 , 1026 , 862 , 724 , 643 , 475 , 388 , 261 , 214 , 140 , 91 , 76 , 42 , 26 , 13 , 3 , 7 , 2 , 1 , 1 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 1 , 2 , 2 , 1 , 2 , 4 , 1 , 0 , 3 , 2 , 1 , 0 , 3 , 1 , 3 , 0 , 2 , 1 , 1 , 2 , 3 , 1 , 2 , 0 , 1 , 1 , 2 , 3 , 2 , 1 , 2 , 1 , 0 , 2 , 2 , 3 , 1 , 1 , 0 , 2 , 0 , 3 , 1 , 2 , 1 , 6 , 0 , 0 , 1 , 1 , 0 , 3 , 3 , 1 , 1 , 2 , 1 , 2 , 2 , 2 , 3 , 0 , 1 , 1 , 2 , 1 , 3 , 3 , 3 , 3 , 2 , 0 , 2 , 5 , 5 , 2 , 4 , 3 , 1 , 2 , 5 , 3 , 2 , 1 , 3 , 3 , 7 , 3 , 2 , 7 , 7 , 4 , 5 , 6 , 7 , 4 , 4 , 2 , 3 , 6 , 1 , 7 , 4 , 5 , 5 , 3 , 7 , 5 , 7 , 3 , 6 , 6 , 6 , 8 , 3 , 7 , 8 , 7 , 5 , 9 , 5 , 12 , 8 , 12 , 9 , 11 , 8 , 9 , 5 , 7 , 9 , 12 , 13 , 7 , 9 , 7 , 9 , 13 , 8 , 15 , 3 , 3 , 3 , 13 , 10 , 5 , 11 , 10 , 12 , 4 , 11 , 4 , 8 , 6 , 2 , 11 , 6 , 11 , 8 , 10 , 8 , 10 , 13 , 24 , 24 , 29 , 27 , 42 , 64 , 93 , 143 , 189 , 258 , 357 , 463 , 572 , 783 , 835 , 1009 , 1084 , 1225 , 1172 , 1124 , 1165 , 1068 , 1007 , 876 , 722 , 586 , 490 , 396 , 261 , 201 , 140 , 86 , 43 , 52 , 29 , 12 , 4 , 6 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 0 , 0 , 1 , 3 , 2 , 2 , 1 , 4 , 0 , 4 , 1 , 1 , 2 , 2 , 1 , 1 , 2 , 2 , 1 , 2 , 0 , 3 , 0 , 0 , 2 , 0 , 1 , 3 , 0 , 1 , 0 , 1 , 2 , 2 , 3 , 1 , 0 , 3 , 1 , 1 , 1 , 3 , 0 , 4 , 0 , 2 , 4 , 2 , 1 , 1 , 2 , 4 , 2 , 1 , 0 , 1 , 4 , 3 , 2 , 5 , 1 , 0 , 3 , 0 , 2 , 1 , 2 , 1 , 3 , 5 , 4 , 2 , 3 , 2 , 3 , 6 , 0 , 1 , 6 , 4 , 7 , 2 , 4 , 4 , 4 , 6 , 5 , 2 , 2 , 5 , 4 , 5 , 3 , 2 , 0 , 2 , 4 , 1 , 5 , 4 , 5 , 7 , 8 , 7 , 6 , 5 , 6 , 5 , 8 , 4 , 4 , 6 , 5 , 3 , 9 , 8 , 7 , 6 , 11 , 6 , 5 , 9 , 7 , 4 , 10 , 10 , 10 , 12 , 6 , 8 , 12 , 13 , 9 , 7 , 9 , 4 , 6 , 11 , 8 , 8 , 13 , 10 , 8 , 5 , 10 , 9 , 5 , 8 , 4 , 13 , 10 , 10 , 5 , 8 , 10 , 13 , 9 , 13 , 8 , 13 , 17 , 13 , 11 , 17 , 17 , 28 , 20 , 23 , 42 , 76 , 100 , 152 , 204 , 318 , 404 , 484 , 559 , 762 , 898 , 1012 , 1066 , 1208 , 1216 , 1181 , 1227 , 1083 , 951 , 887 , 771 , 615 , 477 , 390 , 285 , 187 , 134 , 104 , 52 , 31 , 23 , 15 , 9 , 4 , 4 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 0 , 0 , 1 , 0 , 3 , 1 , 3 , 3 , 3 , 2 , 1 , 1 , 1 , 0 , 4 , 0 , 0 , 2 , 1 , 0 , 0 , 2 , 2 , 2 , 0 , 0 , 2 , 1 , 1 , 0 , 1 , 0 , 2 , 1 , 1 , 2 , 3 , 0 , 1 , 1 , 2 , 2 , 1 , 4 , 0 , 2 , 1 , 0 , 1 , 2 , 5 , 3 , 3 , 1 , 0 , 3 , 3 , 2 , 2 , 2 , 2 , 2 , 4 , 1 , 4 , 3 , 7 , 0 , 2 , 5 , 2 , 0 , 6 , 4 , 3 , 1 , 2 , 5 , 2 , 3 , 0 , 2 , 2 , 6 , 4 , 0 , 2 , 5 , 2 , 6 , 2 , 5 , 5 , 1 , 6 , 1 , 2 , 3 , 6 , 4 , 3 , 3 , 2 , 5 , 4 , 1 , 7 , 3 , 8 , 6 , 7 , 10 , 5 , 6 , 5 , 10 , 5 , 12 , 10 , 11 , 6 , 8 , 9 , 10 , 6 , 6 , 10 , 12 , 4 , 10 , 4 , 10 , 10 , 13 , 12 , 8 , 3 , 10 , 6 , 10 , 14 , 6 , 9 , 9 , 17 , 6 , 6 , 9 , 6 , 9 , 6 , 6 , 9 , 8 , 7 , 6 , 3 , 6 , 8 , 3 , 8 , 9 , 11 , 10 , 13 , 11 , 16 , 26 , 25 , 33 , 43 , 63 , 101 , 140 , 205 , 290 , 357 , 483 , 625 , 730 , 891 , 1028 , 1049 , 1214 , 1244 , 1197 , 1098 , 1090 , 960 , 849 , 692 , 582 , 506 , 384 , 279 , 180 , 143 , 89 , 64 , 37 , 29 , 12 , 6 , 3 , 3 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 2 , 1 , 2 , 2 , 2 , 1 , 3 , 2 , 2 , 3 , 0 , 0 , 2 , 1 , 3 , 3 , 0 , 1 , 1 , 2 , 2 , 0 , 1 , 0 , 4 , 0 , 1 , 2 , 1 , 0 , 2 , 2 , 1 , 2 , 1 , 0 , 2 , 2 , 1 , 1 , 1 , 0 , 2 , 2 , 0 , 2 , 1 , 2 , 3 , 1 , 2 , 0 , 3 , 3 , 1 , 2 , 1 , 3 , 1 , 1 , 1 , 2 , 6 , 4 , 3 , 4 , 3 , 3 , 2 , 1 , 1 , 1 , 5 , 1 , 3 , 2 , 2 , 2 , 2 , 5 , 2 , 5 , 5 , 2 , 4 , 2 , 3 , 4 , 2 , 3 , 1 , 1 , 6 , 2 , 1 , 2 , 4 , 4 , 7 , 1 , 8 , 6 , 6 , 5 , 7 , 9 , 9 , 5 , 5 , 8 , 6 , 3 , 5 , 6 , 5 , 4 , 5 , 11 , 4 , 6 , 7 , 10 , 5 , 7 , 7 , 4 , 6 , 10 , 6 , 6 , 7 , 9 , 7 , 4 , 6 , 10 , 6 , 4 , 9 , 14 , 12 , 8 , 9 , 13 , 11 , 12 , 13 , 7 , 10 , 14 , 8 , 11 , 7 , 10 , 3 , 9 , 6 , 6 , 5 , 10 , 8 , 18 , 6 , 12 , 11 , 18 , 16 , 26 , 30 , 42 , 56 , 80 , 147 , 200 , 295 , 365 , 475 , 622 , 737 , 875 , 1017 , 1135 , 1143 , 1159 , 1231 , 1169 , 1093 , 1005 , 905 , 724 , 596 , 487 , 370 , 240 , 201 , 140 , 97 , 73 , 39 , 23 , 13 , 4 , 5 , 1 , 2 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 1 , 4 , 2 , 1 , 0 , 2 , 5 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 2 , 3 , 2 , 0 , 4 , 0 , 1 , 0 , 1 , 0 , 1 , 1 , 1 , 0 , 2 , 1 , 1 , 0 , 3 , 0 , 0 , 1 , 3 , 4 , 2 , 4 , 1 , 1 , 1 , 2 , 2 , 3 , 2 , 1 , 1 , 2 , 2 , 3 , 0 , 3 , 2 , 1 , 1 , 5 , 1 , 2 , 5 , 1 , 2 , 3 , 2 , 3 , 0 , 2 , 1 , 2 , 2 , 4 , 3 , 3 , 1 , 6 , 2 , 2 , 3 , 4 , 1 , 2 , 3 , 3 , 6 , 4 , 6 , 2 , 4 , 3 , 3 , 3 , 2 , 7 , 1 , 5 , 4 , 4 , 4 , 3 , 6 , 5 , 6 , 5 , 9 , 9 , 3 , 6 , 5 , 8 , 7 , 8 , 6 , 6 , 8 , 10 , 9 , 9 , 7 , 13 , 5 , 7 , 4 , 7 , 9 , 7 , 6 , 13 , 5 , 9 , 9 , 7 , 5 , 10 , 7 , 10 , 6 , 10 , 13 , 9 , 4 , 8 , 8 , 5 , 9 , 14 , 8 , 5 , 9 , 11 , 4 , 5 , 9 , 8 , 7 , 6 , 9 , 7 , 7 , 11 , 17 , 18 , 13 , 23 , 43 , 44 , 66 , 105 , 151 , 203 , 302 , 339 , 528 , 592 , 702 , 832 , 964 , 1078 , 1166 , 1189 , 1186 , 1072 , 1098 , 1020 , 865 , 729 , 573 , 454 , 365 , 292 , 217 , 137 , 90 , 68 , 42 , 26 , 13 , 7 , 1 , 4 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 2 , 2 , 2 , 2 , 2 , 1 , 3 , 3 , 1 , 3 , 3 , 1 , 3 , 0 , 1 , 2 , 0 , 2 , 3 , 2 , 1 , 0 , 2 , 2 , 0 , 2 , 2 , 1 , 0 , 0 , 2 , 1 , 1 , 0 , 1 , 0 , 1 , 4 , 2 , 0 , 1 , 4 , 1 , 2 , 2 , 2 , 1 , 2 , 0 , 2 , 0 , 2 , 3 , 2 , 2 , 4 , 2 , 0 , 3 , 1 , 1 , 3 , 2 , 4 , 1 , 3 , 1 , 1 , 3 , 1 , 4 , 1 , 3 , 4 , 3 , 7 , 1 , 1 , 4 , 4 , 1 , 3 , 1 , 3 , 3 , 2 , 2 , 2 , 4 , 2 , 5 , 4 , 2 , 7 , 1 , 5 , 4 , 3 , 6 , 6 , 11 , 5 , 3 , 6 , 4 , 6 , 6 , 10 , 8 , 5 , 3 , 6 , 2 , 3 , 8 , 6 , 3 , 3 , 6 , 7 , 7 , 7 , 10 , 5 , 9 , 7 , 11 , 12 , 8 , 8 , 11 , 9 , 6 , 8 , 4 , 9 , 11 , 8 , 7 , 3 , 7 , 4 , 7 , 8 , 8 , 7 , 5 , 11 , 10 , 9 , 9 , 11 , 9 , 14 , 6 , 10 , 12 , 10 , 7 , 7 , 8 , 8 , 12 , 11 , 10 , 13 , 14 , 24 , 26 , 28 , 32 , 42 , 72 , 79 , 135 , 201 , 240 , 370 , 473 , 617 , 729 , 871 , 975 , 1114 , 1134 , 1255 , 1168 , 1156 , 1135 , 955 , 847 , 718 , 642 , 473 , 359 , 287 , 190 , 127 , 92 , 67 , 40 , 34 , 19 , 9 , 2 , 4 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 4 , 3 , 3 , 2 , 2 , 1 , 0 , 4 , 4 , 1 , 1 , 1 , 2 , 1 , 0 , 3 , 2 , 4 , 0 , 0 , 1 , 0 , 3 , 1 , 0 , 2 , 1 , 0 , 1 , 1 , 2 , 1 , 0 , 1 , 0 , 3 , 5 , 0 , 1 , 1 , 3 , 3 , 3 , 0 , 4 , 2 , 2 , 0 , 1 , 1 , 3 , 1 , 3 , 1 , 1 , 2 , 0 , 2 , 5 , 2 , 0 , 1 , 0 , 1 , 1 , 3 , 4 , 0 , 1 , 3 , 1 , 1 , 1 , 4 , 4 , 3 , 5 , 2 , 5 , 2 , 0 , 3 , 5 , 4 , 1 , 3 , 2 , 7 , 5 , 2 , 2 , 4 , 2 , 6 , 4 , 7 , 7 , 4 , 3 , 5 , 6 , 2 , 5 , 5 , 6 , 4 , 5 , 4 , 2 , 7 , 5 , 2 , 13 , 5 , 4 , 6 , 8 , 5 , 9 , 3 , 8 , 10 , 9 , 10 , 7 , 4 , 4 , 9 , 9 , 10 , 9 , 9 , 11 , 10 , 7 , 5 , 9 , 9 , 10 , 14 , 11 , 9 , 8 , 10 , 4 , 6 , 11 , 4 , 11 , 10 , 11 , 12 , 11 , 10 , 6 , 5 , 10 , 12 , 10 , 10 , 7 , 6 , 10 , 11 , 12 , 6 , 11 , 5 , 23 , 23 , 25 , 43 , 46 , 75 , 119 , 147 , 201 , 292 , 398 , 488 , 543 , 743 , 858 , 980 , 1010 , 1148 , 1185 , 1199 , 1169 , 992 , 954 , 866 , 730 , 614 , 507 , 381 , 295 , 198 , 138 , 72 , 67 , 39 , 24 , 10 , 12 , 5 , 5 , 2 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 1 , 3 , 2 , 1 , 6 , 1 , 2 , 2 , 2 , 0 , 3 , 1 , 0 , 1 , 0 , 0 , 1 , 0 , 0 , 3 , 3 , 3 , 0 , 2 , 0 , 1 , 2 , 1 , 2 , 2 , 1 , 1 , 2 , 1 , 2 , 1 , 1 , 1 , 1 , 3 , 3 , 2 , 1 , 1 , 2 , 4 , 0 , 1 , 4 , 2 , 2 , 2 , 0 , 1 , 1 , 3 , 0 , 0 , 2 , 2 , 3 , 3 , 2 , 2 , 0 , 6 , 3 , 0 , 3 , 2 , 3 , 3 , 6 , 2 , 5 , 3 , 1 , 4 , 3 , 4 , 3 , 5 , 0 , 3 , 2 , 1 , 4 , 4 , 3 , 2 , 3 , 4 , 0 , 2 , 1 , 3 , 4 , 5 , 2 , 1 , 3 , 3 , 1 , 10 , 8 , 5 , 8 , 2 , 7 , 6 , 10 , 7 , 9 , 8 , 7 , 3 , 6 , 3 , 3 , 6 , 7 , 9 , 5 , 4 , 6 , 6 , 8 , 7 , 7 , 9 , 4 , 7 , 10 , 6 , 12 , 11 , 9 , 15 , 12 , 9 , 9 , 15 , 5 , 5 , 7 , 7 , 15 , 9 , 7 , 12 , 5 , 10 , 4 , 9 , 12 , 5 , 10 , 9 , 16 , 9 , 11 , 10 , 8 , 8 , 7 , 6 , 12 , 12 , 15 , 14 , 24 , 39 , 62 , 89 , 97 , 166 , 185 , 319 , 346 , 491 , 640 , 741 , 867 , 1059 , 1032 , 1254 , 1187 , 1093 , 1073 , 1032 , 931 , 842 , 697 , 570 , 490 , 360 , 269 , 207 , 160 , 101 , 72 , 33 , 16 , 7 , 11 , 5 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 2 , 1 , 1 , 0 , 1 , 1 , 1 , 2 , 1 , 1 , 2 , 1 , 0 , 1 , 0 , 2 , 1 , 2 , 2 , 3 , 2 , 1 , 2 , 1 , 1 , 0 , 2 , 1 , 1 , 1 , 0 , 5 , 3 , 3 , 5 , 2 , 2 , 0 , 2 , 2 , 2 , 0 , 0 , 1 , 1 , 1 , 1 , 0 , 1 , 1 , 2 , 4 , 5 , 0 , 1 , 1 , 1 , 3 , 2 , 3 , 0 , 1 , 0 , 2 , 3 , 3 , 3 , 2 , 1 , 3 , 0 , 3 , 2 , 1 , 2 , 1 , 2 , 4 , 4 , 0 , 4 , 2 , 2 , 2 , 4 , 3 , 10 , 2 , 7 , 1 , 3 , 3 , 2 , 2 , 4 , 2 , 4 , 3 , 2 , 5 , 1 , 8 , 12 , 3 , 3 , 3 , 2 , 7 , 4 , 2 , 5 , 4 , 6 , 8 , 1 , 7 , 2 , 3 , 7 , 4 , 9 , 5 , 9 , 4 , 6 , 8 , 5 , 7 , 7 , 12 , 8 , 9 , 8 , 8 , 7 , 8 , 10 , 15 , 10 , 13 , 7 , 12 , 4 , 10 , 8 , 5 , 11 , 6 , 9 , 3 , 11 , 7 , 7 , 4 , 11 , 7 , 5 , 7 , 5 , 9 , 9 , 13 , 4 , 9 , 8 , 14 , 9 , 6 , 5 , 9 , 21 , 17 , 35 , 41 , 63 , 85 , 124 , 152 , 223 , 302 , 402 , 498 , 586 , 747 , 907 , 1009 , 1145 , 1161 , 1186 , 1208 , 1128 , 1019 , 999 , 802 , 728 , 647 , 487 , 376 , 274 , 183 , 151 , 87 , 67 , 37 , 28 , 14 , 9 , 8 , 4 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 1 , 3 , 5 , 4 , 0 , 4 , 2 , 2 , 0 , 1 , 3 , 1 , 0 , 1 , 1 , 0 , 0 , 2 , 2 , 1 , 2 , 0 , 3 , 2 , 2 , 1 , 2 , 0 , 1 , 1 , 1 , 1 , 1 , 1 , 1 , 1 , 1 , 3 , 1 , 4 , 1 , 1 , 0 , 1 , 0 , 0 , 1 , 1 , 1 , 6 , 1 , 0 , 2 , 0 , 1 , 3 , 0 , 1 , 4 , 3 , 2 , 2 , 3 , 3 , 1 , 3 , 3 , 3 , 1 , 4 , 1 , 3 , 3 , 0 , 1 , 3 , 5 , 3 , 4 , 4 , 0 , 1 , 2 , 1 , 3 , 3 , 2 , 2 , 0 , 2 , 3 , 3 , 4 , 3 , 5 , 3 , 2 , 4 , 8 , 2 , 7 , 7 , 3 , 4 , 5 , 3 , 2 , 7 , 6 , 3 , 6 , 6 , 9 , 7 , 7 , 7 , 5 , 9 , 10 , 7 , 9 , 7 , 9 , 5 , 10 , 3 , 7 , 10 , 13 , 6 , 4 , 13 , 7 , 5 , 10 , 9 , 9 , 11 , 6 , 4 , 9 , 8 , 5 , 9 , 7 , 13 , 8 , 7 , 7 , 11 , 11 , 14 , 5 , 9 , 9 , 4 , 10 , 6 , 12 , 9 , 8 , 8 , 9 , 12 , 2 , 14 , 4 , 10 , 12 , 8 , 12 , 19 , 28 , 28 , 59 , 75 , 113 , 154 , 226 , 349 , 371 , 509 , 592 , 716 , 875 , 1007 , 1027 , 1084 , 1189 , 1151 , 1118 , 1057 , 936 , 880 , 719 , 580 , 426 , 368 , 282 , 216 , 154 , 93 , 72 , 45 , 34 , 14 , 4 , 2 , 5 , 2 , 1 , 2 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 3 , 2 , 1 , 0 , 7 , 7 , 1 , 4 , 3 , 4 , 3 , 1 , 1 , 0 , 3 , 2 , 0 , 2 , 2 , 0 , 2 , 1 , 1 , 1 , 2 , 4 , 3 , 2 , 2 , 1 , 1 , 0 , 2 , 1 , 4 , 1 , 3 , 1 , 3 , 2 , 4 , 2 , 4 , 1 , 0 , 1 , 0 , 2 , 3 , 0 , 3 , 3 , 3 , 1 , 2 , 1 , 3 , 1 , 1 , 3 , 1 , 3 , 2 , 1 , 1 , 2 , 2 , 3 , 1 , 3 , 3 , 1 , 2 , 1 , 2 , 1 , 2 , 5 , 5 , 1 , 2 , 3 , 3 , 4 , 0 , 2 , 5 , 5 , 5 , 2 , 2 , 2 , 4 , 6 , 2 , 3 , 4 , 3 , 4 , 7 , 2 , 6 , 6 , 4 , 3 , 4 , 6 , 5 , 10 , 3 , 5 , 5 , 3 , 6 , 7 , 6 , 10 , 2 , 1 , 7 , 2 , 9 , 13 , 9 , 6 , 5 , 2 , 5 , 6 , 10 , 7 , 6 , 11 , 7 , 4 , 6 , 6 , 10 , 11 , 10 , 9 , 9 , 6 , 12 , 8 , 9 , 6 , 9 , 5 , 11 , 7 , 10 , 4 , 11 , 12 , 6 , 5 , 7 , 6 , 7 , 8 , 7 , 13 , 9 , 5 , 2 , 11 , 8 , 4 , 9 , 14 , 16 , 14 , 14 , 22 , 24 , 42 , 63 , 79 , 129 , 180 , 233 , 307 , 374 , 517 , 654 , 717 , 892 , 1003 , 1087 , 1201 , 1203 , 1124 , 1172 , 1047 , 1000 , 856 , 691 , 544 , 470 , 396 , 271 , 210 , 138 , 84 , 78 , 40 , 35 , 19 , 8 , 3 , 4 , 3 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 2 , 0 , 2 , 3 , 0 , 2 , 4 , 7 , 4 , 3 , 3 , 2 , 0 , 4 , 1 , 2 , 0 , 1 , 1 , 2 , 2 , 0 , 1 , 2 , 0 , 3 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 2 , 1 , 0 , 2 , 2 , 0 , 2 , 2 , 0 , 4 , 0 , 3 , 1 , 3 , 0 , 3 , 1 , 1 , 2 , 3 , 4 , 0 , 0 , 1 , 1 , 3 , 1 , 3 , 3 , 4 , 0 , 3 , 2 , 2 , 0 , 5 , 1 , 0 , 2 , 2 , 2 , 3 , 4 , 3 , 1 , 2 , 3 , 7 , 5 , 2 , 4 , 5 , 7 , 2 , 2 , 2 , 2 , 4 , 1 , 0 , 4 , 8 , 4 , 3 , 3 , 4 , 1 , 5 , 9 , 6 , 4 , 4 , 6 , 4 , 4 , 7 , 5 , 5 , 6 , 4 , 5 , 5 , 7 , 5 , 6 , 4 , 8 , 8 , 6 , 6 , 2 , 5 , 13 , 5 , 7 , 6 , 6 , 9 , 6 , 8 , 6 , 10 , 6 , 12 , 11 , 7 , 5 , 14 , 12 , 6 , 9 , 9 , 9 , 10 , 7 , 6 , 8 , 8 , 5 , 7 , 12 , 11 , 14 , 6 , 6 , 5 , 6 , 8 , 1 , 11 , 11 , 12 , 6 , 2 , 11 , 13 , 6 , 8 , 8 , 11 , 15 , 16 , 22 , 27 , 23 , 39 , 59 , 73 , 104 , 169 , 195 , 272 , 392 , 539 , 608 , 765 , 860 , 980 , 1096 , 1144 , 1129 , 1186 , 1104 , 1126 , 997 , 840 , 706 , 549 , 475 , 366 , 256 , 206 , 141 , 97 , 64 , 39 , 37 , 12 , 8 , 1 , 5 , 2 , 3 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 3 , 0 , 0 , 2 , 3 , 1 , 0 , 1 , 1 , 4 , 5 , 1 , 2 , 0 , 2 , 0 , 1 , 1 , 1 , 5 , 0 , 0 , 1 , 0 , 0 , 1 , 1 , 1 , 2 , 1 , 3 , 4 , 0 , 0 , 1 , 3 , 3 , 1 , 2 , 1 , 2 , 0 , 0 , 0 , 0 , 1 , 3 , 1 , 1 , 0 , 2 , 3 , 0 , 3 , 0 , 0 , 2 , 0 , 1 , 2 , 2 , 2 , 1 , 1 , 2 , 2 , 3 , 0 , 2 , 3 , 3 , 2 , 5 , 3 , 2 , 0 , 2 , 0 , 5 , 2 , 4 , 4 , 3 , 3 , 1 , 2 , 1 , 4 , 5 , 2 , 5 , 5 , 0 , 2 , 4 , 4 , 7 , 3 , 3 , 8 , 3 , 5 , 6 , 5 , 2 , 4 , 3 , 3 , 5 , 4 , 6 , 4 , 3 , 3 , 4 , 5 , 7 , 7 , 4 , 3 , 2 , 3 , 4 , 6 , 7 , 8 , 3 , 6 , 10 , 9 , 7 , 6 , 8 , 9 , 5 , 10 , 7 , 7 , 7 , 18 , 12 , 9 , 4 , 7 , 5 , 14 , 14 , 12 , 8 , 9 , 15 , 12 , 8 , 11 , 6 , 11 , 14 , 7 , 15 , 7 , 4 , 7 , 5 , 6 , 12 , 10 , 4 , 14 , 9 , 8 , 15 , 11 , 11 , 10 , 9 , 19 , 22 , 20 , 19 , 39 , 44 , 47 , 98 , 129 , 155 , 235 , 298 , 382 , 499 , 602 , 731 , 856 , 943 , 1130 , 1088 , 1182 , 1084 , 1106 , 1057 , 911 , 812 , 690 , 601 , 481 , 371 , 265 , 216 , 158 , 116 , 55 , 38 , 22 , 19 , 5 , 4 , 4 , 2 , 1 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 2 , 1 , 1 , 1 , 1 , 1 , 3 , 1 , 3 , 2 , 2 , 0 , 0 , 0 , 3 , 1 , 1 , 2 , 2 , 0 , 0 , 0 , 2 , 0 , 1 , 1 , 1 , 1 , 0 , 1 , 0 , 0 , 2 , 0 , 2 , 1 , 0 , 1 , 2 , 5 , 2 , 1 , 3 , 1 , 6 , 0 , 2 , 0 , 2 , 1 , 1 , 3 , 0 , 0 , 2 , 1 , 2 , 3 , 1 , 1 , 0 , 0 , 2 , 5 , 1 , 2 , 1 , 3 , 2 , 7 , 4 , 1 , 0 , 3 , 2 , 6 , 3 , 3 , 2 , 3 , 2 , 3 , 4 , 2 , 6 , 3 , 4 , 3 , 0 , 1 , 5 , 1 , 2 , 6 , 8 , 5 , 2 , 4 , 5 , 6 , 3 , 4 , 6 , 3 , 6 , 3 , 2 , 2 , 5 , 6 , 2 , 4 , 5 , 5 , 8 , 4 , 8 , 7 , 5 , 5 , 5 , 11 , 5 , 1 , 7 , 7 , 8 , 5 , 11 , 5 , 7 , 11 , 12 , 6 , 11 , 8 , 6 , 4 , 6 , 15 , 6 , 15 , 11 , 6 , 10 , 10 , 7 , 10 , 9 , 7 , 9 , 18 , 6 , 10 , 7 , 12 , 8 , 10 , 11 , 11 , 8 , 15 , 11 , 6 , 5 , 8 , 11 , 8 , 5 , 9 , 11 , 7 , 11 , 9 , 15 , 15 , 16 , 18 , 18 , 25 , 45 , 73 , 79 , 114 , 169 , 237 , 281 , 379 , 542 , 620 , 723 , 899 , 936 , 1109 , 1105 , 1083 , 1132 , 1155 , 1053 , 990 , 830 , 762 , 584 , 478 , 348 , 264 , 199 , 154 , 93 , 95 , 49 , 24 , 13 , 11 , 11 , 1 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 1 , 0 , 2 , 4 , 0 , 3 , 4 , 1 , 0 , 0 , 3 , 1 , 2 , 0 , 0 , 1 , 1 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , 0 , 1 , 1 , 0 , 1 , 0 , 3 , 1 , 0 , 1 , 1 , 0 , 0 , 2 , 2 , 0 , 4 , 2 , 1 , 0 , 3 , 2 , 0 , 0 , 0 , 2 , 0 , 3 , 0 , 3 , 0 , 2 , 2 , 7 , 0 , 3 , 3 , 1 , 1 , 3 , 3 , 3 , 3 , 4 , 1 , 1 , 4 , 2 , 1 , 3 , 3 , 3 , 1 , 1 , 4 , 1 , 4 , 2 , 3 , 5 , 2 , 1 , 2 , 2 , 1 , 4 , 4 , 2 , 5 , 1 , 2 , 4 , 4 , 3 , 2 , 4 , 3 , 4 , 2 , 2 , 7 , 3 , 2 , 3 , 6 , 5 , 5 , 6 , 5 , 10 , 5 , 6 , 3 , 7 , 8 , 11 , 5 , 9 , 7 , 6 , 3 , 3 , 7 , 9 , 11 , 8 , 6 , 3 , 10 , 3 , 6 , 2 , 8 , 5 , 12 , 4 , 9 , 7 , 8 , 4 , 11 , 13 , 11 , 12 , 12 , 8 , 7 , 13 , 12 , 11 , 11 , 15 , 10 , 8 , 8 , 7 , 13 , 5 , 9 , 6 , 12 , 7 , 7 , 8 , 6 , 14 , 5 , 9 , 9 , 16 , 18 , 19 , 21 , 40 , 45 , 64 , 77 , 120 , 161 , 206 , 291 , 423 , 514 , 644 , 771 , 852 , 969 , 1064 , 1082 , 1188 , 1153 , 1109 , 1048 , 1037 , 847 , 687 , 609 , 468 , 397 , 307 , 206 , 137 , 86 , 64 , 45 , 20 , 14 , 8 , 8 , 0 , 2 , 3 , 0 , 0 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 1 , 0 , 1 , 1 , 2 , 1 , 3 , 5 , 1 , 0 , 0 , 1 , 8 , 1 , 0 , 1 , 1 , 0 , 0 , 3 , 0 , 1 , 3 , 2 , 2 , 1 , 1 , 3 , 1 , 0 , 0 , 1 , 1 , 0 , 1 , 1 , 2 , 1 , 1 , 0 , 4 , 2 , 2 , 1 , 1 , 2 , 0 , 0 , 4 , 0 , 1 , 1 , 1 , 4 , 2 , 0 , 3 , 5 , 2 , 2 , 2 , 4 , 1 , 0 , 3 , 1 , 2 , 3 , 4 , 1 , 5 , 2 , 5 , 1 , 4 , 0 , 2 , 3 , 1 , 1 , 4 , 2 , 2 , 1 , 5 , 1 , 0 , 2 , 4 , 2 , 2 , 7 , 2 , 1 , 6 , 2 , 3 , 5 , 1 , 2 , 3 , 7 , 3 , 2 , 4 , 4 , 6 , 1 , 7 , 4 , 4 , 7 , 5 , 5 , 4 , 4 , 7 , 7 , 6 , 10 , 6 , 3 , 10 , 9 , 7 , 9 , 6 , 7 , 11 , 10 , 8 , 9 , 13 , 10 , 4 , 11 , 6 , 2 , 8 , 4 , 5 , 8 , 7 , 13 , 9 , 6 , 8 , 4 , 7 , 15 , 11 , 11 , 10 , 10 , 6 , 9 , 12 , 10 , 7 , 4 , 10 , 13 , 9 , 4 , 11 , 8 , 10 , 6 , 10 , 8 , 9 , 7 , 6 , 11 , 9 , 10 , 15 , 14 , 11 , 16 , 30 , 47 , 62 , 74 , 119 , 172 , 229 , 302 , 405 , 486 , 609 , 757 , 817 , 954 , 1095 , 1138 , 1099 , 1142 , 1104 , 1064 , 910 , 886 , 766 , 568 , 471 , 353 , 288 , 199 , 130 , 91 , 68 , 50 , 20 , 14 , 6 , 2 , 4 , 1 , 0 , 1 , 0 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 2 , 1 , 3 , 5 , 1 , 2 , 0 , 1 , 1 , 5 , 3 , 1 , 1 , 1 , 3 , 0 , 1 , 0 , 1 , 2 , 1 , 2 , 2 , 0 , 2 , 1 , 1 , 0 , 0 , 0 , 0 , 1 , 3 , 2 , 2 , 0 , 1 , 1 , 2 , 0 , 1 , 0 , 0 , 3 , 1 , 1 , 4 , 2 , 2 , 2 , 2 , 3 , 3 , 2 , 2 , 0 , 2 , 0 , 1 , 2 , 2 , 1 , 2 , 2 , 2 , 4 , 3 , 2 , 4 , 4 , 2 , 0 , 0 , 5 , 4 , 4 , 4 , 4 , 4 , 1 , 5 , 2 , 1 , 3 , 4 , 3 , 8 , 3 , 1 , 2 , 5 , 7 , 3 , 3 , 6 , 3 , 3 , 0 , 3 , 4 , 4 , 2 , 7 , 5 , 2 , 6 , 4 , 4 , 1 , 6 , 8 , 1 , 4 , 7 , 5 , 3 , 7 , 3 , 4 , 3 , 2 , 5 , 4 , 7 , 4 , 9 , 4 , 10 , 10 , 3 , 6 , 6 , 11 , 2 , 7 , 11 , 9 , 7 , 11 , 10 , 14 , 9 , 9 , 5 , 8 , 11 , 10 , 7 , 9 , 7 , 10 , 15 , 3 , 10 , 14 , 12 , 12 , 6 , 10 , 13 , 8 , 16 , 8 , 9 , 6 , 6 , 7 , 5 , 9 , 10 , 12 , 11 , 4 , 10 , 8 , 3 , 5 , 11 , 12 , 8 , 14 , 28 , 27 , 39 , 65 , 111 , 123 , 185 , 246 , 305 , 420 , 498 , 707 , 735 , 872 , 917 , 1114 , 1041 , 1202 , 1136 , 1094 , 1081 , 896 , 853 , 715 , 566 , 462 , 367 , 285 , 207 , 149 , 103 , 64 , 46 , 26 , 13 , 9 , 4 , 5 , 1 , 2 , 1 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 1 , 1 , 0 , 1 , 2 , 3 , 2 , 0 , 2 , 4 , 2 , 2 , 1 , 0 , 2 , 1 , 3 , 0 , 3 , 1 , 1 , 1 , 0 , 0 , 1 , 2 , 1 , 2 , 1 , 1 , 4 , 2 , 2 , 4 , 2 , 0 , 1 , 1 , 1 , 0 , 1 , 3 , 1 , 2 , 0 , 1 , 0 , 0 , 1 , 2 , 1 , 1 , 0 , 1 , 2 , 0 , 1 , 1 , 1 , 2 , 2 , 4 , 1 , 0 , 2 , 0 , 2 , 0 , 4 , 4 , 3 , 2 , 2 , 3 , 1 , 2 , 2 , 1 , 1 , 2 , 2 , 2 , 2 , 3 , 4 , 0 , 4 , 5 , 3 , 3 , 2 , 2 , 6 , 5 , 0 , 1 , 5 , 3 , 5 , 5 , 2 , 6 , 4 , 2 , 3 , 6 , 4 , 5 , 4 , 4 , 7 , 6 , 4 , 2 , 3 , 4 , 9 , 2 , 7 , 10 , 5 , 5 , 8 , 8 , 10 , 6 , 2 , 3 , 6 , 4 , 4 , 9 , 6 , 9 , 11 , 5 , 6 , 3 , 11 , 4 , 4 , 7 , 8 , 1 , 10 , 7 , 14 , 8 , 7 , 14 , 12 , 5 , 10 , 10 , 2 , 6 , 8 , 7 , 9 , 8 , 8 , 7 , 8 , 7 , 10 , 12 , 6 , 10 , 6 , 7 , 6 , 4 , 8 , 9 , 16 , 9 , 12 , 14 , 18 , 12 , 24 , 29 , 44 , 71 , 96 , 122 , 169 , 240 , 314 , 426 , 531 , 695 , 760 , 871 , 1012 , 1037 , 1076 , 1128 , 1130 , 1106 , 1030 , 935 , 859 , 728 , 566 , 495 , 326 , 269 , 214 , 130 , 106 , 56 , 43 , 31 , 15 , 12 , 7 , 3 , 0 , 3 , 0 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 2 , 4 , 1 , 1 , 1 , 3 , 0 , 6 , 3 , 3 , 2 , 1 , 0 , 0 , 2 , 0 , 0 , 3 , 0 , 1 , 0 , 1 , 0 , 0 , 1 , 0 , 1 , 3 , 1 , 1 , 0 , 0 , 3 , 1 , 0 , 3 , 4 , 1 , 0 , 3 , 3 , 0 , 1 , 1 , 1 , 1 , 4 , 1 , 2 , 1 , 4 , 1 , 2 , 0 , 2 , 1 , 2 , 2 , 2 , 0 , 0 , 0 , 1 , 1 , 1 , 0 , 1 , 1 , 1 , 2 , 2 , 3 , 3 , 2 , 3 , 2 , 0 , 2 , 5 , 2 , 2 , 4 , 4 , 2 , 1 , 4 , 1 , 3 , 2 , 3 , 5 , 5 , 2 , 3 , 5 , 3 , 1 , 3 , 2 , 3 , 4 , 2 , 3 , 7 , 4 , 1 , 6 , 0 , 4 , 5 , 9 , 4 , 6 , 3 , 6 , 5 , 9 , 3 , 8 , 3 , 5 , 5 , 6 , 3 , 9 , 2 , 11 , 8 , 11 , 9 , 6 , 12 , 6 , 9 , 5 , 9 , 5 , 9 , 7 , 9 , 2 , 7 , 9 , 8 , 6 , 5 , 12 , 7 , 7 , 8 , 9 , 7 , 9 , 8 , 8 , 13 , 8 , 10 , 12 , 10 , 9 , 7 , 12 , 11 , 11 , 10 , 7 , 12 , 6 , 4 , 7 , 6 , 7 , 7 , 5 , 4 , 9 , 10 , 8 , 14 , 12 , 12 , 23 , 33 , 39 , 59 , 93 , 140 , 175 , 242 , 315 , 425 , 502 , 633 , 783 , 838 , 979 , 1143 , 1134 , 1083 , 1165 , 1082 , 1029 , 866 , 766 , 726 , 581 , 488 , 388 , 295 , 232 , 131 , 114 , 60 , 47 , 24 , 15 , 9 , 11 , 3 , 2 , 1 , 2 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 1 , 3 , 1 , 2 , 2 , 1 , 2 , 1 , 2 , 4 , 3 , 2 , 0 , 0 , 2 , 1 , 2 , 1 , 3 , 0 , 1 , 0 , 0 , 0 , 0 , 1 , 0 , 2 , 0 , 2 , 3 , 2 , 0 , 0 , 2 , 0 , 2 , 2 , 1 , 0 , 2 , 1 , 1 , 4 , 1 , 3 , 1 , 1 , 2 , 2 , 4 , 0 , 1 , 3 , 1 , 0 , 2 , 3 , 2 , 0 , 1 , 2 , 1 , 4 , 1 , 2 , 5 , 0 , 1 , 1 , 2 , 2 , 1 , 1 , 3 , 5 , 3 , 2 , 2 , 5 , 3 , 4 , 4 , 6 , 1 , 3 , 0 , 1 , 3 , 4 , 1 , 4 , 2 , 2 , 3 , 5 , 3 , 1 , 3 , 2 , 3 , 4 , 4 , 4 , 2 , 6 , 4 , 1 , 3 , 5 , 4 , 4 , 3 , 5 , 5 , 4 , 5 , 2 , 6 , 2 , 6 , 4 , 4 , 3 , 7 , 5 , 12 , 5 , 2 , 7 , 5 , 13 , 8 , 3 , 4 , 5 , 14 , 4 , 13 , 6 , 7 , 10 , 9 , 13 , 7 , 9 , 6 , 6 , 12 , 12 , 9 , 9 , 8 , 19 , 10 , 11 , 7 , 13 , 15 , 15 , 6 , 10 , 16 , 5 , 9 , 8 , 14 , 12 , 12 , 6 , 10 , 8 , 14 , 6 , 6 , 7 , 12 , 7 , 10 , 10 , 12 , 12 , 13 , 18 , 19 , 29 , 45 , 60 , 81 , 124 , 181 , 233 , 334 , 421 , 548 , 623 , 769 , 865 , 956 , 1047 , 1156 , 1098 , 1164 , 1149 , 1002 , 939 , 780 , 666 , 547 , 502 , 352 , 278 , 202 , 136 , 101 , 71 , 47 , 26 , 17 , 14 , 9 , 5 , 2 , 1 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 3 , 5 , 3 , 1 , 1 , 5 , 0 , 2 , 1 , 2 , 2 , 1 , 4 , 2 , 2 , 1 , 0 , 2 , 0 , 1 , 2 , 2 , 3 , 2 , 0 , 2 , 0 , 1 , 1 , 0 , 0 , 2 , 2 , 0 , 2 , 0 , 0 , 0 , 1 , 1 , 2 , 0 , 2 , 2 , 0 , 2 , 2 , 1 , 2 , 0 , 1 , 0 , 1 , 4 , 1 , 1 , 1 , 1 , 1 , 1 , 3 , 1 , 0 , 2 , 1 , 1 , 2 , 2 , 2 , 2 , 3 , 2 , 0 , 1 , 1 , 2 , 5 , 3 , 4 , 0 , 0 , 3 , 4 , 1 , 3 , 3 , 1 , 4 , 4 , 4 , 1 , 3 , 2 , 4 , 5 , 2 , 1 , 2 , 3 , 5 , 4 , 4 , 4 , 1 , 2 , 4 , 1 , 2 , 1 , 3 , 5 , 8 , 4 , 1 , 2 , 1 , 4 , 6 , 4 , 4 , 3 , 4 , 7 , 6 , 2 , 5 , 10 , 5 , 8 , 5 , 9 , 4 , 7 , 11 , 6 , 7 , 4 , 8 , 10 , 11 , 9 , 9 , 11 , 7 , 4 , 4 , 9 , 10 , 8 , 12 , 11 , 8 , 8 , 11 , 12 , 11 , 13 , 9 , 16 , 22 , 8 , 12 , 10 , 6 , 8 , 11 , 9 , 12 , 8 , 8 , 8 , 11 , 9 , 5 , 13 , 7 , 6 , 10 , 9 , 13 , 16 , 14 , 6 , 15 , 13 , 19 , 43 , 68 , 75 , 114 , 137 , 170 , 222 , 305 , 420 , 522 , 634 , 775 , 879 , 977 , 1046 , 1093 , 1132 , 1107 , 1046 , 1007 , 916 , 821 , 675 , 597 , 484 , 363 , 305 , 185 , 154 , 114 , 63 , 44 , 22 , 14 , 12 , 13 , 4 , 2 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 2 , 2 , 5 , 0 , 0 , 1 , 3 , 0 , 4 , 3 , 0 , 0 , 4 , 2 , 2 , 1 , 0 , 1 , 0 , 1 , 1 , 0 , 1 , 0 , 1 , 4 , 1 , 0 , 1 , 2 , 3 , 0 , 4 , 0 , 0 , 0 , 0 , 3 , 1 , 2 , 1 , 3 , 0 , 1 , 2 , 0 , 1 , 1 , 0 , 0 , 1 , 0 , 2 , 1 , 1 , 0 , 2 , 3 , 4 , 2 , 2 , 5 , 1 , 2 , 2 , 0 , 2 , 1 , 3 , 1 , 1 , 2 , 4 , 3 , 1 , 3 , 3 , 2 , 0 , 5 , 3 , 3 , 2 , 2 , 2 , 4 , 3 , 5 , 1 , 4 , 0 , 1 , 2 , 3 , 3 , 3 , 4 , 3 , 5 , 4 , 2 , 4 , 3 , 5 , 4 , 2 , 3 , 3 , 5 , 2 , 5 , 6 , 6 , 4 , 9 , 4 , 4 , 3 , 3 , 4 , 3 , 4 , 3 , 3 , 5 , 6 , 3 , 7 , 15 , 3 , 9 , 8 , 7 , 6 , 4 , 6 , 8 , 7 , 7 , 7 , 3 , 8 , 7 , 9 , 11 , 9 , 7 , 6 , 3 , 7 , 13 , 10 , 8 , 11 , 9 , 7 , 11 , 14 , 3 , 4 , 13 , 9 , 4 , 10 , 5 , 8 , 5 , 9 , 9 , 10 , 12 , 6 , 5 , 5 , 15 , 15 , 6 , 10 , 11 , 10 , 8 , 9 , 10 , 14 , 17 , 28 , 21 , 38 , 59 , 64 , 87 , 124 , 182 , 253 , 345 , 419 , 533 , 641 , 747 , 874 , 997 , 1124 , 1083 , 1129 , 1103 , 991 , 962 , 927 , 820 , 736 , 565 , 461 , 366 , 229 , 242 , 162 , 91 , 61 , 47 , 18 , 17 , 10 , 3 , 0 , 
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 2 , 3 , 3 , 0 , 1 , 1 , 0 , 2 , 5 , 2 , 0 , 1 , 5 , 0 , 0 , 1 , 0 , 1 , 1 , 0 , 0 , 0 , 1 , 1 , 2 , 1 , 2 , 1 , 2 , 2 , 0 , 0 , 2 , 2 , 2 , 1 , 3 , 0 , 4 , 0 , 3 , 0 , 2 , 0 , 0 , 1 , 1 , 1 , 1 , 6 , 4 , 2 , 5 , 0 , 0 , 2 , 2 , 2 , 1 , 2 , 5 , 0 , 0 , 3 , 3 , 3 , 0 , 2 , 1 , 4 , 1 , 4 , 0 , 1 , 2 , 5 , 1 , 2 , 2 , 2 , 2 , 4 , 5 , 2 , 1 , 2 , 1 , 4 , 2 , 3 , 6 , 2 , 1 , 3 , 5 , 3 , 6 , 4 , 2 , 5 , 3 , 3 , 1 , 4 , 4 , 5 , 5 , 5 , 3 , 1 , 6 , 5 , 4 , 4 , 7 , 3 , 8 , 5 , 3 , 0 , 6 , 2 , 5 , 6 , 6 , 5 , 11 , 6 , 8 , 6 , 8 , 6 , 3 , 5 , 9 , 6 , 6 , 6 , 14 , 3 , 6 , 8 , 7 , 8 , 8 , 3 , 10 , 5 , 8 , 8 , 10 , 18 , 14 , 13 , 9 , 8 , 8 , 12 , 9 , 13 , 13 , 9 , 7 , 9 , 11 , 9 , 7 , 8 , 11 , 8 , 12 , 12 , 14 , 10 , 5 , 2 , 5 , 7 , 6 , 7 , 9 , 8 , 13 , 17 , 18 , 32 , 42 , 45 , 73 , 95 , 127 , 196 , 254 , 320 , 398 , 517 , 605 , 752 , 866 , 969 , 1043 , 1180 , 1183 , 1148 , 1125 , 1035 , 938 , 767 , 719 , 627 , 480 , 383 , 294 , 190 , 145 , 103 , 73 , 44 , 29 , 17 , 13 , 10 , 

